decryst: an efficient software suite for structure determination from powder diffraction

Presented here is decryst, a software suite for structure determination from powder diffraction, which uses the direct space method, and is able to apply anti-bump constraints automatically and efficiently during the procedure of global optimisation using the crystallographic collision detection algorithm in arXiv:1708.03180. decryst employs incremental computation in its global optimisation cycles, which results in dramatic performance enhancement; it is also designed with parallel and distributed computing in mind, allowing for even better performance by simultaneous use of multiple processors. decryst is free and open source software, and can be obtained at https://gitlab.com/CasperVector/decryst/; it strives to be simple yet flexible, in the hope that the underlying techniques could be adopted in more crystallographic applications.

==> anc/figsrc/decr-al2o3.tex <==
\documentclass{article}
\usepackage{fancyvrb, xcolor}
\newcommand{\bl}[1]{\textcolor{black}{#1}}
\pagestyle{empty}

\begin{document}
\begin{Verbatim}[
	frame = single, commandchars=\\\{\},
	formatcom = \color{black!62}, rulecolor = \color{black}
]
# (Lines beginning with `#' are comments and are ignored.)
# ID of space group, (a, b, c), (alpha, beta, gamma).
\bl{167a    4.7602 4.7602 12.9933   90 90 120}
# Combination factor `mu', and some other control parameters.
\bl{0.25 0.75 0.875 0.5 1.0}
# Global EPC constraints (`--' for the defaults).
\bl{--}

# Atom species, number of atoms, EPC constraints, already
# guessed EPCs with unknown coordinates (`--' for none).
\bl{Al3+    12      --      --}
\bl{O2-     18      --      --}
# Pairwise zoom factors (here says "1.6 for Al3+/Al3+ pairs").
\bl{1.6:0-0}
# Wyckoff positions and coordinates for already solved atoms
# (here says "one Al3+ at one 12c site: (0, 0, 0.14784)").
\bl{0@c1    0       0       0.14784}

# Data for individual reflections:
# 2-theta, FWHM, hkl, multiplicity, intensity.
\bl{25.59   0.2     0 1 2   6       61.91}
\bl{35.17   0.2     1 0 4   6       96.62}
# (... further data lines left out for brevity ...)
\end{Verbatim}
\end{document}



==> anc/figsrc/decr-arch.asy <==
unitsize (1.2cm);
texpreamble ("\usepackage{xcolor}");
texpreamble ("\newcommand{\ul}{\string_}");
texpreamble (
	"\newcommand{\head}[2]{\parbox{10em}{\strut#1\\"
	"\textcolor{black!60}{\footnotesize\textit{\strut#2}}}}"
);

arrowbar a = EndArrow (5);
string desc (string s) { return "\parbox{7em}{\footnotesize{" + s + "}}"; }
void part (real lbt[], string head[], string body[]) {
	real h[] = {lbt[2] - 0.6, lbt[2]},
		lrbt[] = {lbt[0] - 0.1, lbt[0] + 3.5, lbt[1], lbt[2] + 1};
	label ("\head{" + head[0] + "}{" + head[1] + "}", (lbt[0], lbt[2]), NE);
	for (int i = 0; i < body.length; ++i) label (
		"\texttt{{\strut}" + replace (body[i], "_", "\string_") + "}",
		(lbt[0], h[0] - 0.5 * i), NE
	);
	draw (
		(lrbt[0], lrbt[2]) -- (lrbt[1], lrbt[2]) --
		(lrbt[1], lrbt[3]) -- (lrbt[0], lrbt[3]) -- cycle
	);
	draw ((lrbt[0], h[1]) -- (lrbt[1], h[1]));
}

part (
	new real[] {0, 5.3, 7},
	new string[] {"Control program", "main user interface"},
	new string[] {"decr_utils"}
);
part (
	new real[] {0, 0, 2.2},
	new string[] {"Helper scripts", "glues and abstractions"},
	new string[] {
		"do_stat.sh", "do_filter.sh",
		"do_optim.sh", "\strut$\cdots$"
	}
);
part (
	new real[] {6.6, 5.3, 7},
	new string[] {"Wrapper scripts", "distributed execution"},
	new string[] {"stat.sh", "optim.sh", "server.sh"}
);
part (
	new real[] {6.6, 0, 2.2},
	new string[] {"Lower level programs", "fundamental tasks"},
	new string[] {"decr_mcs", "decr_lsa", "decr_sac", "decr_sas"}
);

label (desc ("abstract and\\bridge some\\common tasks"), (2.1, 4.25));
label (desc ("runs wrappers\\in parallel\\as multiple\\processes"), (5.3, 6.4));
label (desc ("run lower level\\programs on\\specified machines"), (8.7, 4.25));
draw ((0.5, 3.25) -- (0.5, 5.25), a);
draw ((3.55, 7.4) -- (6.45, 7.4), a);
draw ((7.1, 5.25) -- (7.1, 3.25), a);



==> anc/figsrc/epc-para.asy <==
import utils;
unitsize (1.2cm);
texpreamble ("\newcommand*{\mytimes}{\!\times\!}");
arrowbar a = EndArrow (4);
pen g = 0.33 * white;
string t[] = {
	"Pb$^{2+}$: $4a\mytimes1$; S$^{6+}$: $4b\mytimes1$; O$^{2-}$: $4c\mytimes4$",
	"Pb$^{2+}$: $4a\mytimes1$; S$^{6+}$: $4b\mytimes1$; O$^{2-}$: $4c\mytimes2\!+\!8d\mytimes1$",
	"Pb$^{2+}$: $\cdots$; S$^{6+}$: $\cdots$; O$^{2-}$: $\cdots$"
};

label (fbox (tag ("4em", "PbSO$_4$ ($Pnma$)")), (0.05, 0), W);
label (tag ("5em", "tasks done in parallel"), (9.9, 0), E, g);
draw (brace ((9.7, 0.9), (9.7, -0.9)), g);
for (int i = 0; i < 3; ++i) {
	int j = 1 - i;
	label (fbox (tag ("19.5em", t[i])), (4.45, 0.8 * j));
	label ("$\cdots$", (9.3, 0.8 * j));
	draw ((0.1, 0.4 * j) -- (0.7, 0.8 * j), a);
	draw ((8.2, 0.8 * j) -- (8.9, 0.8 * j), a);
}



==> anc/figsrc/make-build.asy <==
unitsize (1.2cm);
arrowbar a = EndArrow (8);
real dist[] = {5, 1.5, 1, 0.5},
	m[] = {0.5 * dist[0], 1.5 * dist[0] - dist[2] + dist[3]};

void file (pair pos, string lab) {
	draw (shift (pos) * scale (2, 0.75) * shift (-0.5, -0.5) * unitsquare);
	label ("\texttt{" + lab + "}", pos);
}

for (int i = 0; i < 3; ++i) {
	real y = (1 - i) * dist[1];
	file ((0, y), "part" + string (i) + ".c");
	file ((dist[0], y), "part" + string (i) + ".o");
	draw ("compile", (m[0] - dist[2], y) -- (m[0] + dist[2], y), N, a);
	draw ((m[1] - dist[3], y) -- (m[1], y));
}

file ((2 * dist[0], 0), "program");
draw ((m[1], -dist[1]) -- (m[1], dist[1]));
draw ("link", (m[1] - 0.3, 0) -- (1.5 * dist[0] + dist[2], 0), N, a);



==> anc/figsrc/sa-para.asy <==
import utils;
picture p = unit_pics (1, 1.2cm)[0];
pen d = linetype (new real[] {4,4}), g = 0.33 * white;
arrowbar a = EndArrow (4);

string lab (string cnt, int i) {
	return "$\mathbf{x}_{" + (
		i == 2 ? "\cdots" : string (i)
	) + "," + cnt + "}$";
}

for (int i = 0; i < 3; ++i) {
	int j = 1 - i;
	draw (p, (-3.5, 0.6 * j) -- (-3, 0.6 * j), a);
	draw (p, (-1, 0.6 * j) -- (-0.5, 0.6 * j));
	draw (p, (-0.5, 0.6 * j) -- (0.5, 0.6 * j), dotted);
	draw (p, (0.5, 0.6 * j) -- (1, 0.6 * j), a);
	draw (p, (3, 0.6 * j) -- (3.5, 0.6 * j));
	label (fbox (tag ("4.6em", lab ("n\tau", i))), (-6, 0.6 * j));
	label (fbox (tag ("4.6em", lab ("(n + 1)\tau - 1", i))), (-2, 0.6 * j));
	label (fbox (tag ("4.6em", lab ("(n + 1)\tau", i))), (2, 0.6 * j));
	label (fbox (tag ("4.6em", lab ("(n + 2)\tau - 1", i))), (6, 0.6 * j));
}

draw (p, (-3.5, -0.6) -- (-3.5, 0.6));
draw (p, (3.5, -0.6) -- (3.5, 0.6));
draw (p, (-0.2, 0.5) -- (-0.2, -1), d + g, a);
draw (p, (0.2, -0.7) -- (0.2, -1), d + g, a);
draw (p, (0, -0.1) -- (0, -1), d + g, a);
label (p, "moves made in parallel", (0, -1), S, g);

draw ((-8, 0) -- (-7.5, 0));
draw ((-0.5, 0) -- (0.5, 0));
draw ((7.5, 0) -- (8, 0), a);
draw ((0, 0.1) -- (0, 1), d + g, a);
label ("update of estimators and (every several periods) mixing of states", (0, 1), N, g);
label ("$\cdots$", -8, W);
label ("$\cdots$", 8, E);
attach (p.fit (), (-4, 0));
attach (p.fit (), (4, 0));



==> anc/figsrc/utils.asy <==
path usq = scale(2) * shift (-0.5, -0.5) * unitsquare;
pen bleach (pen p, real x) { return x * p + (1 - x) * white; }

picture[] unit_pics (int n, real s) {
	picture p[];
	for (int i = 0; i < n; ++i) {
		p.push (new picture);
		unitsize (p[i], s);
	}
	unitsize (s);
	return p;
}

real[][] abr (real x[][]) {
	real r[][];
	for (int i = 0; i < x.length; ++i) r.push (new real[] {
		(x[i][1] + x[i][0]) / 2, (x[i][3] + x[i][2]) / 2,
		(x[i][1] - x[i][0]) / 2, (x[i][3] - x[i][2]) / 2
	});
	return r;
}

bool edge (real b[], real x) {
	for (int i = 0; i < b.length; ++i) {
		if (abs (x - b[i]) < 0.01) return true;
	}
	return false;
}

void ticks (real b[], real x[][]) {
	for (int i = 0; i < x.length; ++i) {
		for (int j = 0; j < 2; ++j) if (!edge (b, x[i][j])) {
			draw ((x[i][j], 0) -- (x[i][j], x[i][2]), dashed);
		}
	}
}

void aabbs (pen c, real b[], real x[][]) {
	for (int i = 0; i < x.length; ++i) {
		for (int j = 0; j < 2; ++j) {
			draw ((x[i][0], x[i][2 + j]) -- (x[i][1], x[i][2 + j]), c);
			if (!edge (b, x[i][j])) draw
				((x[i][j], x[i][2]) -- (x[i][j], x[i][3]), c);
		}
	}
	for (int i = 0; i < x.length; ++i) label
		("\large" + string (x[i][6]), (x[i][4], x[i][5]));
}

string fbox (string s) {
	return "\fbox{" + s + "}";
}

string tag (string w, string s) {
	return "\parbox{" + w + "}{\centering " + s + "}";
}



==> anc/mineral/0000427.txt <==
# Lines beginning with `#' are comments and are ignored.
# Blank lines are significant: do not add or remove!
# _database_code_amcsd 0000427
#
# sg, abc, angles.
15a	13.603 11.936 24.453	90 106.047 90
# ctl, extra.
0.25 0.75 0.875	0.5 1.0
# limits.
--

# rad/asf, n, limits, comb.
# rads: (1 1 1) -> (0.90 1.33 1.70).
Sb3+	32	--	--
Pb2+	36	--	--
S2-;S	84	--	--
# zooms.
# comb, bound.
#0@f1	0.0159	0.4420	0.0755
#0@f1	0.2232	0.3230	0.3793
#0@f1	0.4522	0.2586	0.3160
#0@f1	0.4933	0.3328	0.0260
#1@e1	0	0.4557	0.25
#1@f1	0.0226	0.1151	0.1426
#1@f1	0.2276	0.0143	0.3068
#1@f1	0.2498	0.0527	0.4821
#1@f1	0.2683	0.2275	0.0927
#2@e1	0	0.8955	0.25
#2@f1	0.0958	0.2129	0.4557
#2@f1	0.1106	0.4969	0.3698
#2@f1	0.1112	0.2221	0.3033
#2@f1	0.1190	0.0515	0.0476
#2@f1	0.1235	0.3383	0.1524
#2@f1	0.3212	0.4036	0.3174
#2@f1	0.3571	0.1335	0.2440
#2@f1	0.3662	0.1734	0.0017
#2@f1	0.3675	0.1145	0.4013
#2@f1	0.3714	0.4421	0.1020

# 2theta, fwhm, hkl, mult, val.
7.52	0.1	0 0 2	2	12.98
11.36	0.1	1 1 1	4	4.09
11.37	0.1	-1 1 2	4	2.52
13.55	0.1	2 0 0	2	1.65
13.56	0.1	-2 0 2	2	10.61
13.64	0.1	1 1 2	4	13.64
14.84	0.1	0 2 0	2	4.86
15.08	0.1	0 0 4	2	2.70
16.48	0.1	1 1 3	4	8.92
16.66	0.1	0 2 2	4	4.15
17.25	0.1	2 0 2	2	6.10
19.66	0.1	1 1 4	4	14.17
19.68	0.1	-1 1 5	4	3.86
20.15	0.1	2 2 0	4	1.56
21.04	0.1	-3 1 1	4	1.25
21.05	0.1	-3 1 2	4	14.87
21.22	0.1	0 2 4	4	28.33
22.70	0.1	0 0 6	2	2.23
22.86	0.1	-2 2 4	4	9.85
22.98	0.1	2 0 4	2	1.13
23.03	0.1	-3 1 4	4	32.75
23.04	0.1	1 1 5	4	31.82
23.37	0.1	1 3 0	4	21.35
23.37	0.1	-1 3 1	4	78.65
23.99	0.1	-1 3 2	4	29.12
24.10	0.1	0 2 5	4	4.70
24.86	0.1	-3 1 5	4	3.33
24.99	0.1	-2 2 5	4	29.94
25.17	0.1	1 3 2	4	16.04
25.18	0.1	-1 3 3	4	9.88
26.20	0.1	-4 0 2	2	25.23
26.57	0.1	1 1 6	4	83.26
27.07	0.1	3 1 3	4	3.92
27.12	0.1	-3 1 6	4	48.46
27.23	0.1	0 2 6	4	1.22
27.29	0.1	4 0 0	2	74.64
27.31	0.1	-4 0 4	2	1.09
27.47	0.1	2 2 4	4	56.14
27.50	0.1	-2 2 6	4	78.68
28.96	0.1	1 3 4	4	2.86
29.70	0.1	-2 0 8	2	2.57
29.71	0.1	-3 1 7	4	52.52
29.94	0.1	-3 3 1	4	3.30
29.94	0.1	-3 3 2	4	14.10
29.94	0.1	0 4 0	2	4.52
30.20	0.1	1 1 7	4	10.13
30.25	0.1	-4 2 2	4	7.38
30.28	0.1	2 2 5	4	60.88
30.31	0.1	-2 2 7	4	4.84
30.35	0.1	4 0 2	2	5.63
30.42	0.1	3 3 0	4	49.04
30.44	0.1	-3 3 3	4	1.19
30.50	0.1	-4 2 3	4	2.16
30.92	0.1	0 4 2	4	1.48
31.20	0.1	4 2 0	4	4.19
31.23	0.1	-4 2 4	4	21.36
31.38	0.1	3 3 1	4	79.84
31.41	0.1	1 3 5	4	1.23
31.43	0.1	-1 3 6	4	1.59
32.40	0.1	-4 2 5	4	19.66
32.58	0.1	-3 1 8	4	31.10
32.77	0.1	3 3 2	4	13.32
32.77	0.1	-2 4 1	4	8.42
32.80	0.1	-3 3 5	4	4.08
33.00	0.1	2 4 0	4	20.03
33.00	0.1	-2 4 2	4	7.61
33.32	0.1	2 2 6	4	52.59
33.35	0.1	-2 2 8	4	7.13
33.69	0.1	0 4 4	4	1.29
33.84	0.1	-5 1 2	4	1.13
33.94	0.1	-1 1 9	4	1.52
33.98	0.1	-4 2 6	4	13.21
34.58	0.1	-3 3 6	4	1.32
34.78	0.1	-2 4 4	4	2.79
34.91	0.1	4 0 4	2	1.10
35.17	0.1	-5 1 5	4	1.23
35.64	0.1	0 4 5	4	2.90
36.27	0.1	-2 4 5	4	2.70
36.90	0.1	-2 0 10	2	29.87
37.71	0.1	1 1 9	4	1.75
38.08	0.1	2 4 4	4	1.52
38.12	0.1	4 2 4	4	12.43
38.30	0.1	0 0 10	2	2.36
38.73	0.1	-1 5 2	4	2.13
39.11	0.1	-3 3 8	4	2.12
39.51	0.1	-1 5 3	4	1.27
39.93	0.1	2 2 8	4	5.84
39.97	0.1	-2 2 10	4	1.73
40.20	0.1	-5 3 2	4	17.44
40.20	0.1	-5 3 3	4	14.70
40.23	0.1	2 4 5	4	1.49
40.26	0.1	1 3 8	4	2.30
40.28	0.1	-1 3 9	4	3.45
40.40	0.1	-4 4 3	4	2.60
40.44	0.1	0 4 7	4	11.11
40.57	0.1	-5 3 1	4	11.99
40.65	0.1	4 2 5	4	3.86
40.66	0.1	-1 5 4	4	19.15
40.95	0.1	4 4 0	4	2.65
41.60	0.1	-1 1 11	4	7.09
41.73	0.1	3 3 6	4	1.09
41.91	0.1	-4 4 5	4	2.30
42.15	0.1	-1 5 5	4	57.58
42.42	0.1	5 3 1	4	1.43
42.65	0.1	2 4 6	4	1.42
43.15	0.1	4 4 2	4	2.01
43.22	0.1	0 4 8	4	10.51
43.22	0.1	-3 5 3	4	1.17
43.40	0.1	-6 2 5	4	8.95
43.45	0.1	2 2 9	4	1.24
43.58	0.1	1 3 9	4	1.03
43.86	0.1	5 3 2	4	3.39
43.91	0.1	-5 3 7	4	1.77
43.94	0.1	-3 5 4	4	1.92
43.96	0.1	-1 5 6	4	7.42
44.29	0.1	-6 2 6	4	36.24
44.39	0.1	-6 0 8	2	3.11
44.42	0.1	2 0 10	2	8.07
44.66	0.1	-3 3 10	4	1.54
44.72	0.1	5 1 5	4	12.11
44.79	0.1	-4 4 7	4	3.73
44.98	0.1	3 5 2	4	4.85
45.52	0.1	-6 2 7	4	12.35
45.54	0.1	-1 1 12	4	17.39
45.67	0.1	-5 3 8	4	1.14
46.04	0.1	1 5 6	4	2.77
46.20	0.1	0 4 9	4	7.78
46.35	0.1	3 5 3	4	9.49
46.37	0.1	4 2 7	4	1.95
46.38	0.1	-3 5 6	4	1.30
46.64	0.1	4 4 4	4	2.30
46.69	0.1	-4 4 8	4	6.67
47.00	0.1	6 2 2	4	1.48
47.04	0.1	-4 0 12	2	1.27
47.05	0.1	1 3 10	4	3.01
47.09	0.1	2 2 10	4	2.46
47.14	0.1	-2 2 12	4	1.70
47.44	0.1	-7 1 4	4	6.32
47.46	0.1	5 1 6	4	27.03
47.63	0.1	-2 6 1	4	4.87
47.64	0.1	5 3 4	4	2.59
47.70	0.1	-5 3 9	4	1.59
47.74	0.1	-3 3 11	4	8.14
47.76	0.1	-7 1 2	4	5.34
47.79	0.1	2 6 0	4	1.17
47.80	0.1	-2 6 2	4	2.84
48.03	0.1	3 5 4	4	3.49
48.07	0.1	-3 5 7	4	2.20
48.29	0.1	2 6 1	4	10.77
48.30	0.1	-2 6 3	4	2.64
48.39	0.1	1 5 7	4	2.35
48.41	0.1	-1 5 8	4	5.77
48.45	0.1	-7 1 6	4	1.86
48.49	0.1	-6 0 10	2	7.32
48.86	0.1	-4 4 9	4	3.83
49.11	0.1	2 6 2	4	9.65
49.12	0.1	-2 6 4	4	3.42
49.36	0.1	0 4 10	4	9.43
49.44	0.1	-7 1 7	4	2.41
49.48	0.1	3 1 10	4	2.35
49.55	0.1	-1 1 13	4	12.99
49.77	0.1	0 6 5	4	1.26
49.99	0.1	3 5 5	4	10.47
50.00	0.1	-5 3 10	4	2.55
50.40	0.1	5 1 7	4	2.82
50.49	0.1	-5 1 12	4	9.03
50.65	0.1	1 3 11	4	9.36
50.68	0.1	-1 3 12	4	4.11
50.74	0.1	-7 1 8	4	6.25
50.85	0.1	2 2 11	4	1.24
50.90	0.1	-2 2 13	4	6.06
50.91	0.1	6 2 4	4	13.64
51.00	0.1	-3 3 12	4	3.19
51.21	0.1	4 4 6	4	5.22
51.24	0.1	-5 5 1	4	1.02
51.25	0.1	-5 5 4	4	5.50
51.53	0.1	0 6 6	4	1.23
51.89	0.1	-5 5 5	4	15.06
51.97	0.1	6 4 0	4	8.49
52.20	0.1	3 5 6	4	2.63
52.32	0.1	-7 1 9	4	2.19
52.69	0.1	0 4 11	4	7.81
53.05	0.1	6 4 1	4	3.64
53.25	0.1	6 2 5	4	3.61
53.27	0.1	3 1 11	4	8.74
53.35	0.1	-7 3 1	4	4.66
53.55	0.1	0 6 7	4	3.18
53.62	0.1	-5 1 13	4	5.49
53.80	0.1	-1 5 10	4	2.82
53.85	0.1	4 4 7	4	5.30
53.92	0.1	-4 4 11	4	12.14
54.06	0.1	-5 5 7	4	2.01
54.25	0.1	-1 7 1	4	4.12
54.26	0.1	7 3 0	4	6.20
54.38	0.1	1 3 12	4	3.59
54.51	0.1	-8 0 2	2	12.64
54.72	0.1	2 2 12	4	2.90
55.16	0.1	1 7 2	4	1.74
55.29	0.1	-5 3 12	4	4.14
55.46	0.1	7 3 1	4	3.16
55.57	0.1	-5 5 8	4	2.94
56.30	0.1	8 0 0	2	8.99
56.77	0.1	-4 4 12	4	9.80
56.86	0.1	-8 2 6	4	1.88
57.01	0.1	-7 3 9	4	1.22
57.17	0.1	3 1 12	4	3.20
57.80	0.1	-3 7 1	4	5.64
57.80	0.1	-3 7 2	4	2.64
57.82	0.1	-1 1 15	4	1.94
58.09	0.1	3 7 0	4	1.00
58.31	0.1	0 6 9	4	1.32
58.57	0.1	8 2 0	4	1.67
58.67	0.1	3 7 1	4	1.72
58.70	0.1	2 2 13	4	5.97
58.71	0.1	-6 2 13	4	4.27
59.20	0.1	8 0 2	2	1.70
59.74	0.1	4 4 9	4	1.90
59.82	0.1	-4 4 13	4	1.19
60.04	0.1	-4 2 15	4	1.83
60.59	0.1	-4 6 9	4	1.63
60.66	0.1	3 7 3	4	1.43
60.77	0.1	-7 3 11	4	3.06
61.16	0.1	0 2 15	4	1.32
61.29	0.1	5 3 9	4	1.61
61.62	0.1	3 3 12	4	2.92
61.70	0.1	-6 2 14	4	1.25
62.07	0.1	-6 6 3	4	2.30
62.10	0.1	-1 1 16	4	3.64
62.21	0.1	-6 6 4	4	4.07
62.38	0.1	-1 7 8	4	1.45
62.78	0.1	0 8 2	4	4.00
62.97	0.1	4 4 10	4	7.37
63.01	0.1	-7 3 12	4	4.28
63.04	0.1	-8 4 3	4	1.21
63.05	0.1	-4 4 14	4	1.46
63.29	0.1	3 5 10	4	1.63
63.47	0.1	0 8 3	4	1.98
63.60	0.1	0 4 14	4	1.55
63.72	0.1	3 7 5	4	1.95
63.82	0.1	-4 2 16	4	3.42
63.95	0.1	0 6 11	4	3.07
64.03	0.1	-5 1 16	4	1.08
64.26	0.1	6 6 1	4	5.06
64.43	0.1	0 8 4	4	1.66
64.61	0.1	5 3 10	4	1.80
64.80	0.1	-5 7 1	4	4.02
65.13	0.1	-8 4 8	4	1.62
65.25	0.1	8 2 4	4	1.91
65.34	0.1	5 7 0	4	3.87
65.44	0.1	0 2 16	4	1.24
65.48	0.1	-7 3 13	4	2.56
65.48	0.1	6 6 2	4	4.62
65.67	0.1	7 5 2	4	2.66
65.67	0.1	-3 7 9	4	2.25
65.99	0.1	9 1 1	4	1.93
66.04	0.1	6 0 10	2	1.55
66.38	0.1	4 4 11	4	3.48
66.43	0.1	-9 3 3	4	3.03
66.62	0.1	-3 5 14	4	1.59
66.96	0.1	-9 3 2	4	1.59
67.01	0.1	1 7 9	4	3.74
67.06	0.1	0 6 12	4	1.90
67.27	0.1	-2 8 6	4	1.31
67.27	0.1	7 5 3	4	2.49
67.60	0.1	-4 6 12	4	1.54
67.82	0.1	-5 1 17	4	3.49
67.82	0.1	-3 7 10	4	2.25
68.86	0.1	0 8 7	4	1.67
69.23	0.1	-4 8 4	4	2.83
69.55	0.1	-3 3 17	4	3.03
69.55	0.1	-9 1 12	4	4.08
69.56	0.1	-8 4 11	4	2.88
69.60	0.1	3 1 15	4	1.63
69.66	0.1	1 7 10	4	1.42
69.80	0.1	-4 0 18	2	2.45
69.90	0.1	-4 8 5	4	1.23
70.15	0.1	3 7 8	4	2.11
70.19	0.1	-9 3 10	4	1.18
70.20	0.1	-3 7 11	4	3.65
70.38	0.1	-4 6 13	4	2.63
70.42	0.1	2 8 6	4	2.65
70.45	0.1	-2 8 8	4	1.85
70.57	0.1	1 5 14	4	2.33
70.79	0.1	4 8 2	4	1.81
71.22	0.1	-10 2 6	4	2.37
71.22	0.1	7 5 5	4	2.83
71.50	0.1	1 9 0	4	1.16
71.53	0.1	-8 4 12	4	2.48
71.62	0.1	-10 2 7	4	1.10
71.65	0.1	-9 1 13	4	1.94
71.66	0.1	6 2 11	4	1.83
71.76	0.1	-5 1 18	4	2.54
71.82	0.1	-4 2 18	4	1.07
71.99	0.1	-4 8 7	4	1.54
72.28	0.1	1 9 2	4	1.13
72.37	0.1	2 8 7	4	1.96
72.38	0.1	0 0 18	2	3.36
73.18	0.1	-2 4 17	4	1.39
73.36	0.1	-4 6 14	4	1.83
73.54	0.1	7 5 6	4	3.08
73.71	0.1	-3 3 18	4	1.71
73.73	0.1	8 0 8	2	1.04
73.85	0.1	9 1 5	4	1.37
74.01	0.1	3 1 16	4	2.67
74.04	0.1	7 3 9	4	1.32
74.08	0.1	1 9 4	4	1.75
74.30	0.1	-9 5 4	4	2.00
74.31	0.1	-9 5 5	4	3.79
74.40	0.1	-8 6 7	4	2.83
74.56	0.1	2 8 8	4	1.14
74.74	0.1	-7 7 1	4	1.51
74.96	0.1	1 3 17	4	2.48
75.09	0.1	-9 5 7	4	4.74
75.35	0.1	-3 9 4	4	3.47
75.39	0.1	6 2 12	4	1.54
75.45	0.1	-10 0 12	2	2.75
75.62	0.1	-3 7 13	4	1.31
75.86	0.1	-9 5 8	4	2.76
75.86	0.1	-8 2 16	4	2.90
76.04	0.1	8 4 6	4	2.02
76.29	0.1	5 7 7	4	1.66
76.39	0.1	9 1 6	4	2.53
76.48	0.1	4 6 11	4	2.73
76.54	0.1	-9 1 15	4	1.13
76.95	0.1	7 1 11	4	2.66
77.14	0.1	-3 9 6	4	1.63
77.31	0.1	10 2 2	4	1.33
77.33	0.1	2 4 16	4	1.22
77.39	0.1	-2 4 18	4	2.68
77.49	0.1	-7 3 17	4	1.36
78.16	0.1	-10 4 2	4	1.78
78.43	0.1	-11 1 8	4	2.19
78.69	0.1	8 4 7	4	2.86
78.81	0.1	5 7 8	4	1.14
79.02	0.1	-8 2 17	4	1.07
79.09	0.1	-2 6 16	4	2.41
79.35	0.1	-7 7 10	4	2.05
79.51	0.1	1 3 18	4	2.03
79.60	0.1	-6 8 8	4	2.98
79.88	0.1	4 6 12	4	1.25
80.59	0.1	0 10 1	4	1.72
80.72	0.1	7 1 12	4	1.14
80.98	0.1	-6 8 9	4	1.13
81.01	0.1	-7 3 18	4	1.95
81.10	0.1	-7 7 11	4	4.31
81.31	0.1	10 2 4	4	2.50
81.39	0.1	-6 4 18	4	2.32
81.56	0.1	5 7 9	4	2.08
81.59	0.1	0 10 3	4	1.23
81.72	0.1	2 4 17	4	1.52
81.78	0.1	-2 4 19	4	1.24
82.33	0.1	-9 1 17	4	1.35
82.91	0.1	2 6 15	4	1.07
82.96	0.1	-2 6 17	4	2.20
83.01	0.1	7 7 5	4	1.27
83.09	0.1	5 9 2	4	1.63
83.99	0.1	-11 3 1	4	1.98
84.05	0.1	-6 6 16	4	1.32
84.66	0.1	8 4 9	4	1.17
85.22	0.1	11 3 0	4	2.75
85.81	0.1	5 9 4	4	1.45
85.86	0.1	-8 6 14	4	1.55
86.11	0.1	1 7 15	4	1.14
86.49	0.1	6 8 6	4	1.06
86.52	0.1	-4 10 3	4	1.63
86.85	0.1	-8 8 4	4	1.95
87.00	0.1	2 6 16	4	1.73
87.40	0.1	-6 6 17	4	1.74
87.50	0.1	4 10 1	4	1.13
87.64	0.1	-12 0 2	2	2.09
87.86	0.1	4 0 18	2	1.84
87.99	0.1	8 4 10	4	1.07
88.34	0.1	5 3 16	4	1.12
89.88	0.1	-2 10 9	4	1.34

# vim:ts=8:sw=8


==> anc/mineral/0000447.txt <==
# Lines beginning with `#' are comments and are ignored.
# Blank lines are significant: do not add or remove!
# _database_code_amcsd 0000447
#
# sg, abc, angles.
230	11.490 11.490 11.490	90 90 90
# ctl, extra.
0.25 0.75 0.875	0.5 1.0
# limits.
--

# rad/asf, n, limits, comb.
# rads: (1.2 1.5 2 1) -> (1.032 1.02 1.08 1.26).
Mg2+	24	--	--
Al3+	16	--	--
Si4+	24	--	--
O2-	96	--	--
# zooms.
1.2:0-0,1	1.3:0-2	1.5:1-1,2	2:2-2
# comb, bound.
#0@c1	0.125	0	0.25
#1@a1	0	0	0
#2@d1	0.375	0	0.25
#3@h1	-0.0335	0.0499	0.1534

# 2theta, fwhm, hkl, mult, val.
18.92	0.2	2 1 1	24	7.66
21.88	0.2	2 2 0	12	1.68
29.08	0.2	3 2 1	48	6.84
31.14	0.2	4 0 0	6	55.21
34.92	0.2	4 2 0	24	100.00
36.69	0.2	3 3 2	24	34.32
38.38	0.2	4 2 2	24	22.41
40.01	0.2	4 3 1	48	25.37
43.12	0.2	5 2 1	48	10.91
44.61	0.2	4 4 0	12	2.52
48.86	0.2	6 1 1	24	11.06
48.86	0.2	5 3 2	48	6.49
50.22	0.2	6 2 0	24	6.46
54.14	0.2	6 3 1	48	2.04
55.40	0.2	4 4 4	8	14.10
57.87	0.2	6 4 0	24	38.68
60.28	0.2	6 4 2	48	60.64
63.78	0.2	7 3 2	48	2.51
64.93	0.2	8 0 0	6	10.82
66.06	0.2	7 4 1	48	2.51
68.30	0.2	6 5 3	48	3.25
72.68	0.2	7 5 2	48	1.65
73.76	0.2	8 4 0	24	11.94
75.89	0.2	8 4 2	48	15.94
76.96	0.2	7 6 1	48	3.24
78.01	0.2	6 6 4	24	8.68
79.07	0.2	8 5 1	48	1.71
79.07	0.2	7 5 4	48	2.00
83.24	0.2	8 5 3	48	3.19
83.24	0.2	9 4 1	48	2.52
85.32	0.2	10 1 1	24	1.03
86.35	0.2	10 2 0	24	1.58

# vim:ts=8:sw=8


==> anc/mineral/0002630.txt <==
# Lines beginning with `#' are comments and are ignored.
# Blank lines are significant: do not add or remove!
# _database_code_amcsd 0002630
#
# sg, abc, angles.
146a	13.532 13.532 9.044	90 90 120
# ctl, extra.
0.25 0.75 0.875	0.5 1.0
# limits.
--

# rad/asf, n, limits, comb.
# rads: (1 1.5 2 1) -> (0.90 1.02 1.08 1.26).
Li1+	18	--	--
Al3+	18	--	--
Si4+	18	--	--
O2-	72	--	--
# zooms.
1.3:0-2	1.5:1-1,2	2:2-2
# comb, bound.
#0@b1	0.2061	0.0172	0.2514
#0@b1	0.4575	0.3125	0.0868
#1@b1	0.34475	0.46967	0.08420
#1@b1	0.46967	0.11840	0.25088
#2@b1	0.13526	0.45776	0.24961
#2@b1	0.19670	0.21311	0.08309
#3@b1	0.00862	0.34436	0.25101
#3@b1	0.11729	0.56779	0.23174
#3@b1	0.13405	0.19985	0.24311
#3@b1	0.20991	0.45704	0.10959
#3@b1	0.21650	0.10448	0.06308
#3@b1	0.32125	0.32960	0.08315
#3@b1	0.45094	0.23700	0.27963
#3@b1	0.53245	0.13299	0.07338

# 2theta, fwhm, hkl, mult, val.
13.08	0.2	1 1 0	3	43.06
21.06	0.2	0 1 2	3	32.35
22.35	0.2	2 1 1	3	39.74
22.35	0.2	3 -1 1	3	57.38
22.76	0.2	3 0 0	3	31.27
24.87	0.2	2 0 2	3	7.14
26.34	0.2	2 2 0	3	100.00
28.20	0.2	1 2 2	3	8.66
28.20	0.2	-1 3 2	3	7.97
29.20	0.2	1 3 1	3	9.52
29.20	0.2	-1 4 1	3	2.30
32.52	0.2	1 1 3	3	44.28
32.52	0.2	2 -1 3	3	44.96
35.09	0.2	4 1 0	3	65.19
36.54	0.2	0 4 2	3	3.40
37.69	0.2	0 3 3	3	15.14
37.69	0.2	3 0 3	3	14.22
39.98	0.2	3 3 0	3	14.65
40.06	0.2	2 2 3	3	3.79
40.06	0.2	4 -2 3	3	3.70
42.00	0.2	2 4 1	3	2.69
43.49	0.2	5 0 2	3	1.97
46.49	0.2	6 0 0	3	6.30
46.57	0.2	-1 5 3	3	3.81
46.57	0.2	4 1 3	3	3.46
48.30	0.2	7 -3 1	3	5.52
48.30	0.2	4 3 1	3	1.41
48.51	0.2	2 5 0	3	12.37
50.54	0.2	6 -3 3	3	16.98
50.54	0.2	3 3 3	3	14.84
51.02	0.2	4 0 4	3	3.49
54.82	0.2	1 2 5	3	1.45
54.82	0.2	-1 3 5	3	4.04
55.85	0.2	-3 8 1	3	1.29
56.11	0.2	0 6 3	3	6.68
56.11	0.2	6 0 3	3	7.15
56.56	0.2	0 5 4	3	1.95
57.63	0.2	6 2 1	3	1.70
58.39	0.2	3 1 5	3	1.12
59.56	0.2	1 7 0	3	8.01
59.56	0.2	7 1 0	3	6.63
60.54	0.2	-2 8 2	3	2.20
61.52	0.2	0 0 6	1	15.22
62.95	0.2	3 6 0	3	1.61
62.95	0.2	6 3 0	3	1.91
63.43	0.2	4 3 4	3	1.82
67.92	0.2	1 7 3	3	16.91
67.92	0.2	-1 8 3	3	5.44
67.92	0.2	8 -1 3	3	16.83
67.92	0.2	7 1 3	3	5.54
68.10	0.2	2 2 6	3	3.79
68.10	0.2	4 -2 6	3	3.79
69.46	0.2	5 5 0	3	3.13
71.10	0.2	-3 9 3	3	7.44
71.10	0.2	6 3 3	3	7.18
71.55	0.2	3 4 5	3	1.39
72.61	0.2	9 0 0	3	9.25
72.84	0.2	-1 5 6	3	5.43
72.84	0.2	4 1 6	3	5.40
76.14	0.2	9 -4 4	3	1.24
76.86	0.2	3 -1 7	3	2.08
77.29	0.2	10 -5 3	3	1.57
77.29	0.2	5 5 3	3	1.56
79.24	0.2	-2 8 5	3	1.34
79.90	0.2	1 3 7	3	1.17
80.49	0.2	0 6 6	3	1.24
80.49	0.2	6 0 6	3	1.52
81.13	0.2	9 1 2	3	1.87
81.82	0.2	2 8 3	3	1.58
81.82	0.2	10 -2 3	3	1.46
81.99	0.2	2 5 6	3	1.52
81.99	0.2	7 -2 6	3	1.69
85.62	0.2	0 10 2	3	1.56

# vim:ts=8:sw=8


==> anc/mineral/0009272.txt <==
# Lines beginning with `#' are comments and are ignored.
# Blank lines are significant: do not add or remove!
# _database_code_amcsd 0009272
#
# sg, abc, angles.
215	10.606 10.606 10.606	90 90 90
# ctl, extra.
0.25 0.75 0.875	0.5 1.0
# limits.
--

# rad/asf, n, limits, comb.
# rads: (1 1) -> (1.00 1.84).
Pd2+	34	--	--
Se2-;Se	30	--	--
# zooms.
# comb, bound.
#0@b1	0.5	0.5	0.5
#0@d1	0.5	0	0
#0@f1	0.2376	0	0
#0@i1	0.3500	0.3500	0.8435
#0@i1	0.3541	0.3541	0.1439
#1@g1	0.2582	0.5	0.5
#1@i1	0.1680	0.1680	0.5064
#1@i1	0.2301	0.2301	0.9990

# 2theta, fwhm, hkl, mult, val.
14.47	0.2	1 1 1	4	1.61
16.72	0.2	2 0 0	6	3.62
18.71	0.2	2 1 0	24	1.96
20.51	0.2	2 1 1	12	1.03
23.73	0.2	2 2 0	12	3.27
25.19	0.2	2 2 1	12	2.67
26.58	0.2	3 1 0	24	37.63
27.90	0.2	3 1 1	12	77.52
29.17	0.2	2 2 2	4	3.32
30.39	0.2	3 2 0	24	16.81
31.56	0.2	3 2 1	24	49.25
34.88	0.2	4 1 0	24	43.93
34.88	0.2	3 2 2	12	17.45
35.92	0.2	4 1 1	12	30.42
36.94	0.2	3 3 1	12	24.05
37.94	0.2	4 2 0	24	22.23
38.91	0.2	4 2 1	24	20.16
42.62	0.2	4 3 0	24	5.23
42.62	0.2	5 0 0	6	4.79
43.51	0.2	5 1 0	24	5.21
43.51	0.2	4 3 1	24	6.90
44.38	0.2	5 1 1	12	6.59
44.38	0.2	3 3 3	4	70.79
46.92	0.2	5 2 1	24	1.08
48.56	0.2	4 4 0	12	100.00
49.36	0.2	5 2 2	12	1.74
50.15	0.2	5 3 0	24	1.95
50.15	0.2	4 3 3	12	6.59
51.71	0.2	6 0 0	6	36.08
51.71	0.2	4 4 2	12	1.09
52.48	0.2	6 1 0	24	4.01
53.24	0.2	6 1 1	12	6.53
53.24	0.2	5 3 2	24	10.57
54.74	0.2	6 2 0	24	6.12
55.48	0.2	6 2 1	24	4.47
55.48	0.2	5 4 0	24	7.30
55.48	0.2	4 4 3	12	6.21
56.21	0.2	5 4 1	24	15.83
56.93	0.2	5 3 3	12	3.01
58.37	0.2	6 3 0	24	2.69
58.37	0.2	5 4 2	24	3.58
60.48	0.2	4 4 4	4	2.62
61.17	0.2	7 0 0	6	1.71
61.86	0.2	7 1 0	24	3.02
61.86	0.2	5 5 0	12	2.25
62.54	0.2	5 5 1	12	1.17
63.22	0.2	6 4 0	24	4.98
63.90	0.2	6 4 1	24	1.70
66.57	0.2	5 4 4	12	1.54
67.22	0.2	7 3 0	24	1.79
67.88	0.2	7 3 1	24	23.73
69.18	0.2	6 4 3	24	4.98
69.83	0.2	7 3 2	24	3.06
69.83	0.2	6 5 1	24	3.15
71.11	0.2	8 0 0	6	9.71
71.75	0.2	7 4 0	24	2.37
72.39	0.2	5 5 4	12	6.77
72.39	0.2	7 4 1	24	2.95
72.39	0.2	8 1 1	12	1.06
73.02	0.2	7 3 3	12	12.47
73.65	0.2	6 4 4	12	11.23
74.28	0.2	7 4 2	24	3.99
74.28	0.2	8 2 1	24	1.37
74.91	0.2	6 5 3	24	1.40
76.16	0.2	6 6 0	12	8.88
77.41	0.2	7 4 3	24	6.29
78.02	0.2	7 5 1	24	5.78
81.10	0.2	8 4 0	24	3.56
81.72	0.2	7 4 4	12	2.53
82.33	0.2	9 1 0	24	4.47
83.55	0.2	8 4 2	24	4.75
84.16	0.2	7 6 0	24	2.87
84.76	0.2	9 2 1	24	3.26
84.76	0.2	7 6 1	24	4.59
85.98	0.2	6 6 4	12	4.61
86.59	0.2	8 5 0	24	1.83
86.59	0.2	7 6 2	24	5.24
87.19	0.2	8 5 1	24	3.97
87.19	0.2	9 3 0	24	2.90
89.01	0.2	8 5 2	24	1.45

# vim:ts=8:sw=8


==> anc/mineral/fin-2.rank2 <==
0.000343874 1 39.7702	13 1000 2340 0.0047863 0.331501 0.0393185 0.0259174	fin-2/9563,0@g1,1@f1g1,2@b1d1,3@f1g4-2.cr
0.000341896 1 39.7358	13 1000 2340 0.0047863 0.331501 0.0393185 0.0259405	fin-2/9563,0@g1,1@f1g1,2@b1d1,3@f1g4-8.cr
0.000348219 1 39.476	13 1000 2340 0.0047863 0.331501 0.0393185 0.0261165	fin-2/9563,0@g1,1@f1g1,2@b1d1,3@f1g4-3.cr
0.000355221 1 38.7215	13 1000 2340 0.0047863 0.331501 0.0393185 0.0266415	fin-2/9563,0@g1,1@f1g1,2@b1d1,3@f1g4-5.cr
0.000356642 1 38.5719	13 1000 2340 0.0047863 0.331501 0.0393185 0.0267481	fin-2/9563,0@g1,1@f1g1,2@b1d1,3@f1g4-7.cr
0.000357593 1 38.4722	13 1000 2340 0.0047863 0.331501 0.0393185 0.0268196	fin-2/9563,0@g1,1@f1g1,2@b1d1,3@f1g4-6.cr
0.000364965 1 37.719	13 1000 2340 0.0047863 0.331501 0.0393185 0.0273726	fin-2/9563,0@g1,1@f1g1,2@b1d1,3@f1g4-1.cr
0.000383168 1 35.9079	13 1000 2340 0.0047863 0.331501 0.0393185 0.0288003	fin-2/9563,0@g1,1@f1g1,2@b1d1,3@f1g4-9.cr
0.00042473 1 32.5782	13 1000 2340 0.0047863 0.331501 0.0393185 0.0318551	fin-2/9563,0@g1,1@f1g1,2@b1d1,3@f1g4-4.cr
0.00180255 1 30.8462	13 1000 2340 0.0047863 0.331501 0.0393185 0.0337153	fin-2/9563,0@g1,1@f1g1,2@b1d1,3@f1g4-0.cr
0.000629122 1 25.301	13 1000 2340 0.0047863 0.319902 0.0439721 0.0417948	fin-2/9563,0@g1,1@f1g1,2@b1d1,3@a1d1g4-6.cr
0.000557804 1 25.2777	13 1000 2340 0.0047863 0.319902 0.0439721 0.0418355	fin-2/9563,0@g1,1@f1g1,2@b1d1,3@a1d1g4-8.cr
0.000557849 1 25.2759	13 1000 2340 0.0047863 0.319902 0.0439721 0.0418386	fin-2/9563,0@g1,1@f1g1,2@b1d1,3@a1d1g4-9.cr
0.000559907 1 25.1879	13 1000 2340 0.0047863 0.319902 0.0439721 0.0419932	fin-2/9563,0@g1,1@f1g1,2@b1d1,3@a1d1g4-4.cr
0.000559368 1 25.0348	13 1000 2340 0.0047863 0.319902 0.0439721 0.042265	fin-2/9563,0@g1,1@f1g1,2@b1d1,3@a1d1g4-1.cr
0.00144706 1 25.0267	13 1000 2340 0.0047863 0.319902 0.0439721 0.0422795	fin-2/9563,0@g1,1@f1g1,2@b1d1,3@a1d1g4-3.cr
0.000564466 1 24.9957	13 1000 2340 0.0047863 0.319902 0.0439721 0.042335	fin-2/9563,0@g1,1@f1g1,2@b1d1,3@a1d1g4-0.cr
0.000659109 1 24.8662	13 1000 2340 0.0047863 0.319902 0.0439721 0.0425684	fin-2/9563,0@g1,1@f1g1,2@b1d1,3@a1d1g4-5.cr
0.000627006 1 23.5218	12 1000 1680 0.00691831 0.344391 0.0448747 0.0450069	fin-2/9563,0@g1,1@f1g1,2@b1d1,3@a1d1f2g3-4.cr
0.000601401 1 23.4214	12 1000 1680 0.00691831 0.344391 0.0448747 0.0452112	fin-2/9563,0@g1,1@f1g1,2@b1d1,3@a1d1f2g3-9.cr
#0.0446032 1 23.3899	13 1000 2340 0.0047863 0.319902 0.0439721 0.0454229	fin-2/9563,0@g1,1@f1g1,2@b1d1,3@a1d1g4-2.cr
0.000605075 1 23.3388	12 1000 1680 0.00691831 0.344391 0.0448747 0.0453808	fin-2/9563,0@g1,1@f1g1,2@b1d1,3@a1d1f2g3-8.cr
0.0008781 1 22.785	13 1000 2340 0.0047863 0.319902 0.0439721 0.0467062	fin-2/9563,0@g1,1@f1g1,2@b1d1,3@a1d1g4-7.cr
0.00064093 1 22.3906	12 1000 1680 0.00691831 0.344391 0.0448747 0.0474212	fin-2/9563,0@g1,1@f1g1,2@b1d1,3@a1d1f2g3-7.cr
0.000817358 1 21.2838	12 1000 1680 0.00691831 0.344391 0.0448747 0.0500481	fin-2/9563,0@g1,1@f1g1,2@b1d1,3@a1d1f2g3-6.cr
0.00114528 1 21.0963	12 1000 1680 0.00691831 0.344391 0.0448747 0.0505221	fin-2/9563,0@g1,1@f1g1,2@b1d1,3@a1d1f2g3-5.cr
0.000732638 1 19.5021	12 1000 1680 0.00691831 0.344391 0.0448747 0.0549479	fin-2/9563,0@g1,1@f1g1,2@b1d1,3@a1d1f2g3-0.cr
0.000769579 1 18.8709	13 1000 2340 0.0047863 0.341955 0.0546862 0.0578982	fin-2/9563,0@g1,1@b1d1g1,2@f1,3@f1g4-0.cr
#0.044612 1 18.8438	12 1000 1680 0.00691831 0.344391 0.0448747 0.0570101	fin-2/9563,0@g1,1@f1g1,2@b1d1,3@a1d1f2g3-3.cr
#0.0446128 1 18.8245	12 1000 1680 0.00691831 0.344391 0.0448747 0.0570729	fin-2/9563,0@g1,1@f1g1,2@b1d1,3@a1d1f2g3-2.cr
0.000775845 1 18.7847	13 1000 2340 0.0047863 0.341955 0.0546862 0.0581886	fin-2/9563,0@g1,1@b1d1g1,2@f1,3@f1g4-9.cr
0.000778364 1 18.7132	13 1000 2340 0.0047863 0.341955 0.0546862 0.0584318	fin-2/9563,0@g1,1@b1d1g1,2@f1,3@f1g4-3.cr
0.000926683 1 18.7089	13 1000 2340 0.0047863 0.341955 0.0546862 0.0584466	fin-2/9563,0@g1,1@b1d1g1,2@f1,3@f1g4-6.cr
0.000762619 1 18.6598	12 1000 1680 0.00691831 0.344391 0.0448747 0.0576144	fin-2/9563,0@g1,1@f1g1,2@b1d1,3@a1d1f2g3-1.cr
0.000788443 1 18.497	13 1000 2340 0.0047863 0.341955 0.0546862 0.0591793	fin-2/9563,0@g1,1@b1d1g1,2@f1,3@f1g4-1.cr
0.000895967 1 16.4807	13 1000 2340 0.0047863 0.341955 0.0546862 0.0671975	fin-2/9563,0@g1,1@b1d1g1,2@f1,3@f1g4-4.cr
0.000891062 1 16.2276	13 1000 2340 0.0047863 0.374762 0.0473798 0.0668298	fin-2/9563,0@g1,1@a1d1g1,2@f1,3@f1g4-1.cr
0.000892832 1 16.198	13 1000 2340 0.0047863 0.374762 0.0473798 0.0669624	fin-2/9563,0@g1,1@a1d1g1,2@f1,3@f1g4-4.cr
0.000927242 1 16.1963	13 1000 2340 0.0047863 0.374762 0.0473798 0.0669703	fin-2/9563,0@g1,1@a1d1g1,2@f1,3@f1g4-5.cr
0.000893737 1 16.1829	13 1000 2340 0.0047863 0.374762 0.0473798 0.0670304	fin-2/9563,0@g1,1@a1d1g1,2@f1,3@f1g4-7.cr
0.000956326 1 16.1441	13 1000 2340 0.0047863 0.374762 0.0473798 0.0672051	fin-2/9563,0@g1,1@a1d1g1,2@f1,3@f1g4-2.cr
0.000897732 1 16.1075	13 1000 2340 0.0047863 0.374762 0.0473798 0.0673707	fin-2/9563,0@g1,1@a1d1g1,2@f1,3@f1g4-8.cr
0.00104339 1 16.068	13 1000 2340 0.0047863 0.374762 0.0473798 0.0675503	fin-2/9563,0@g1,1@a1d1g1,2@f1,3@f1g4-0.cr
0.000919778 1 16.0566	13 1000 2340 0.0047863 0.341955 0.0546862 0.0691689	fin-2/9563,0@g1,1@b1d1g1,2@f1,3@f1g4-2.cr
0.00111076 1 15.5114	13 1000 2340 0.0047863 0.374762 0.0473798 0.0701896	fin-2/9563,0@g1,1@a1d1g1,2@f1,3@f1g4-3.cr
0.00122665 1 15.1916	13 1000 2340 0.0047863 0.341955 0.0546862 0.0735707	fin-2/9563,0@g1,1@b1d1g1,2@f1,3@f1g4-8.cr
0.000945177 1 15.1864	13 1000 2340 0.0047863 0.374762 0.0473798 0.0718282	fin-2/9563,0@g1,1@a1d1g1,2@f1,3@f1g4-6.cr
#0.0667697 1 15.0403	13 1000 2340 0.0047863 0.341955 0.0546862 0.0743988	fin-2/9563,0@g1,1@b1d1g1,2@f1,3@f1g4-5.cr
0.000999032 1 14.6728	12 1000 1680 0.00691831 0.371794 0.0493232 0.0749276	fin-2/9563,0@g1,1@f1g1,2@e1,3@b1d1f2g3-1.cr
0.000999195 1 14.6707	12 1000 1680 0.00691831 0.371794 0.0493232 0.0749398	fin-2/9563,0@g1,1@f1g1,2@e1,3@b1d1f2g3-2.cr
0.00116552 1 14.6145	12 1000 1680 0.00691831 0.371794 0.0493232 0.0752567	fin-2/9563,0@g1,1@f1g1,2@e1,3@b1d1f2g3-4.cr
#0.0669375 1 14.5983	13 1000 2340 0.0047863 0.341955 0.0546862 0.0769288	fin-2/9563,0@g1,1@b1d1g1,2@f1,3@f1g4-7.cr
0.00121434 1 14.3195	13 1000 2340 0.0047863 0.370545 0.0389742 0.075371	fin-2/9563,0@g1,1@f1g1,2@e1,3@f1g4-5.cr
0.00149324 1 14.2938	12 1000 1680 0.00691831 0.371794 0.0493232 0.0771177	fin-2/9563,0@g1,1@f1g1,2@e1,3@b1d1f2g3-7.cr
0.00120498 1 14.2369	13 1000 2340 0.0047863 0.370545 0.0389742 0.0758433	fin-2/9563,0@g1,1@f1g1,2@e1,3@f1g4-2.cr
0.00102908 1 14.1879	13 1000 2340 0.0047863 0.374762 0.0473798 0.0773778	fin-2/9563,0@g1,1@a1d1g1,2@f1,3@f1g4-9.cr
0.00162634 1 14.0264	13 1000 2340 0.0047863 0.364275 0.0431151 0.0778643	fin-2/9563,0@g1,1@f1g1,2@e1,3@a1d1g4-5.cr
0.00104128 1 13.9487	13 1000 2340 0.0047863 0.364275 0.0431151 0.0783388	fin-2/9563,0@g1,1@f1g1,2@e1,3@a1d1g4-4.cr
0.00157482 1 13.8806	12 1000 1680 0.00691831 0.371794 0.0493232 0.0796558	fin-2/9563,0@g1,1@f1g1,2@e1,3@b1d1f2g3-8.cr
0.00108506 1 13.7158	11 1000 1100 0.01 0.354647 0.0508456 0.0814193	fin-2/9563,0@g1,1@b1d1g1,2@f1,3@a1d1e1f1g3-2.cr
0.00105307 1 13.7126	13 1000 2340 0.0047863 0.370545 0.0389742 0.0789843	fin-2/9563,0@g1,1@f1g1,2@e1,3@f1g4-0.cr
0.00108861 1 13.6591	11 1000 1100 0.01 0.354647 0.0508456 0.0817971	fin-2/9563,0@g1,1@b1d1g1,2@f1,3@a1d1e1f1g3-6.cr
0.00109079 1 13.6492	11 1000 1100 0.01 0.354647 0.0508456 0.0818631	fin-2/9563,0@g1,1@b1d1g1,2@f1,3@a1d1e1f1g3-0.cr
0.00109106 1 13.6416	11 1000 1100 0.01 0.354647 0.0508456 0.0819139	fin-2/9563,0@g1,1@b1d1g1,2@f1,3@a1d1e1f1g3-7.cr
0.00114579 1 13.6215	11 1000 1100 0.01 0.354647 0.0508456 0.0820492	fin-2/9563,0@g1,1@b1d1g1,2@f1,3@a1d1e1f1g3-8.cr
0.00135071 1 13.615	11 1000 1100 0.01 0.354647 0.0508456 0.0820928	fin-2/9563,0@g1,1@b1d1g1,2@f1,3@a1d1e1f1g3-3.cr
0.00107041 1 13.5081	13 1000 2340 0.0047863 0.370545 0.0389742 0.0802808	fin-2/9563,0@g1,1@f1g1,2@e1,3@f1g4-4.cr
0.00108704 1 13.4864	12 1000 1680 0.00691831 0.374989 0.0457727 0.0815279	fin-2/9563,0@g1,1@f1g1,2@e1,3@a1d1f2g3-5.cr
0.00110421 1 13.4411	11 1000 1100 0.01 0.354647 0.0508456 0.0832822	fin-2/9563,0@g1,1@b1d1g1,2@f1,3@a1d1e1f1g3-4.cr
0.00108883 1 13.4291	13 1000 2340 0.0047863 0.364275 0.0431151 0.0816627	fin-2/9563,0@g1,1@f1g1,2@e1,3@a1d1g4-8.cr
0.0010811 1 13.3849	13 1000 2340 0.0047863 0.370545 0.0389742 0.0810826	fin-2/9563,0@g1,1@f1g1,2@e1,3@f1g4-9.cr
0.00116237 1 13.3768	13 1000 2340 0.0047863 0.364275 0.0431151 0.0820125	fin-2/9563,0@g1,1@f1g1,2@e1,3@a1d1g4-9.cr
0.00108241 1 13.3699	13 1000 2340 0.0047863 0.370545 0.0389742 0.0811812	fin-2/9563,0@g1,1@f1g1,2@e1,3@f1g4-3.cr
0.00109415 1 13.3431	13 1000 2340 0.0047863 0.364275 0.0431151 0.0822399	fin-2/9563,0@g1,1@f1g1,2@e1,3@a1d1g4-1.cr
0.00138517 1 13.339	13 1000 2340 0.0047863 0.364275 0.0431151 0.082268	fin-2/9563,0@g1,1@f1g1,2@e1,3@a1d1g4-0.cr
0.00108666 1 13.3219	13 1000 2340 0.0047863 0.370545 0.0389742 0.0814993	fin-2/9563,0@g1,1@f1g1,2@e1,3@f1g4-8.cr
0.00154235 1 13.2884	13 1000 2340 0.0047863 0.364275 0.0431151 0.082612	fin-2/9563,0@g1,1@f1g1,2@e1,3@a1d1g4-2.cr
0.00108554 1 13.2497	13 1000 2340 0.0047863 0.370545 0.0389742 0.0819813	fin-2/9563,0@g1,1@f1g1,2@e1,3@f1g4-7.cr
0.00111066 1 13.1884	13 1000 2340 0.0047863 0.364275 0.0431151 0.0832999	fin-2/9563,0@g1,1@f1g1,2@e1,3@a1d1g4-3.cr
0.00158969 1 13.1427	12 1000 1680 0.00691831 0.374989 0.0457727 0.0838781	fin-2/9563,0@g1,1@f1g1,2@e1,3@a1d1f2g3-1.cr
0.00125934 1 13.0482	12 1000 1680 0.00691831 0.374989 0.0457727 0.0845484	fin-2/9563,0@g1,1@f1g1,2@e1,3@a1d1f2g3-9.cr
0.00109634 1 13.0318	13 1000 2340 0.0047863 0.370545 0.0389742 0.0834724	fin-2/9563,0@g1,1@f1g1,2@e1,3@f1g4-6.cr
0.00112977 1 13.0224	12 1000 1680 0.00691831 0.374989 0.0457727 0.0847328	fin-2/9563,0@g1,1@f1g1,2@e1,3@a1d1f2g3-0.cr
0.00115202 1 12.8411	12 1000 1680 0.00691831 0.371794 0.0493232 0.0868469	fin-2/9563,0@g1,1@f1g1,2@e1,3@b1d1f2g3-5.cr
0.00173678 1 12.7191	12 1000 1680 0.00691831 0.371794 0.0493232 0.0877773	fin-2/9563,0@g1,1@f1g1,2@e1,3@b1d1f2g3-9.cr
0.0011645 1 12.6705	12 1000 1680 0.00691831 0.374989 0.0457727 0.0873376	fin-2/9563,0@g1,1@f1g1,2@e1,3@a1d1f2g3-6.cr
0.00109436 1 12.6381	13 1000 2340 0.0047863 0.364275 0.0431151 0.0873017	fin-2/9563,0@g1,1@f1g1,2@e1,3@a1d1g4-6.cr
0.00242357 1 12.3593	12 1000 1680 0.00691831 0.374989 0.0457727 0.0897774	fin-2/9563,0@g1,1@f1g1,2@e1,3@a1d1f2g3-2.cr
0.00541666 1 12.1962	12 1000 1680 0.00691831 0.371794 0.0493232 0.0919999	fin-2/9563,0@g1,1@f1g1,2@e1,3@b1d1f2g3-6.cr
0.00121573 1 12.1879	12 1000 1680 0.00691831 0.374989 0.0457727 0.0911803	fin-2/9563,0@g1,1@f1g1,2@e1,3@a1d1f2g3-3.cr
0.00170227 1 12.1738	12 1000 1680 0.00691831 0.374989 0.0457727 0.091298	fin-2/9563,0@g1,1@f1g1,2@e1,3@a1d1f2g3-8.cr
0.00124013 1 11.9723	12 1000 1680 0.00691831 0.374989 0.0457727 0.0930093	fin-2/9563,0@g1,1@f1g1,2@e1,3@a1d1f2g3-4.cr
0.00169967 1 11.8207	11 1000 1100 0.01 0.354647 0.0508456 0.0962739	fin-2/9563,0@g1,1@b1d1g1,2@f1,3@a1d1e1f1g3-1.cr
0.00784241 1 11.8159	13 1000 2340 0.0047863 0.370545 0.0389742 0.0929015	fin-2/9563,0@g1,1@f1g1,2@e1,3@f1g4-1.cr
0.00319987 1 11.0418	12 1000 1680 0.00691831 0.374989 0.0457727 0.101821	fin-2/9563,0@g1,1@f1g1,2@e1,3@a1d1f2g3-7.cr
#0.132998 1 10.5649	12 1000 1680 0.00691831 0.371794 0.0493232 0.108245	fin-2/9563,0@g1,1@f1g1,2@e1,3@b1d1f2g3-0.cr
#0.133031 1 10.2183	13 1000 2340 0.0047863 0.364275 0.0431151 0.110684	fin-2/9563,0@g1,1@f1g1,2@e1,3@a1d1g4-7.cr
#0.133078 1 10.1906	11 1000 1100 0.01 0.354647 0.0508456 0.114195	fin-2/9563,0@g1,1@b1d1g1,2@f1,3@a1d1e1f1g3-9.cr
#0.133068 1 10.1007	12 1000 1680 0.00691831 0.371794 0.0493232 0.113972	fin-2/9563,0@g1,1@f1g1,2@e1,3@b1d1f2g3-3.cr
#0.0457364 1 10.0489	11 1000 1100 0.01 0.354647 0.0508456 0.116074	fin-2/9563,0@g1,1@b1d1g1,2@f1,3@a1d1e1f1g3-5.cr


==> anc/solve/9563,0_g1,1_a1d1g1,2_f1,3_f1g4-0.cif <==
data_global
_space_group_IT_number 165
_cell_length_a 12.19
_cell_length_b 12.19
_cell_length_c 10.14
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 120
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'-y,x-y,z'	'-x+y,-x,z'
	'y,x,1/2-z'	'x-y,-y,1/2-z'	'-x,-x+y,1/2-z'
	'-x,-y,-z'	'y,-x+y,-z'	'x-y,x,-z'
	'-y,-x,1/2+z'	'-x+y,y,1/2+z'	'x,x-y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Rb1+0	0.0104032	0.322039	0.0719601
	Ge4+1	0	0	0.25
	Ge4+2	0.333333	0.666667	0.00429376
	Ge4+3	0.343257	0.497089	0.223279
	Ti4+4	0.804945	0	0.25
	O2-5	0.510124	0	0.25
	O2-6	0.350181	0.22226	0.231943
	O2-7	0.251808	0.464426	0.0867527
	O2-8	0.180539	0.0981427	0.113311
	O2-9	0.617593	0.162175	0.116566


==> anc/solve/9563,0_g1,1_a1d1g1,2_f1,3_f1g4-1.cif <==
data_global
_space_group_IT_number 165
_cell_length_a 12.19
_cell_length_b 12.19
_cell_length_c 10.14
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 120
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'-y,x-y,z'	'-x+y,-x,z'
	'y,x,1/2-z'	'x-y,-y,1/2-z'	'-x,-x+y,1/2-z'
	'-x,-y,-z'	'y,-x+y,-z'	'x-y,x,-z'
	'-y,-x,1/2+z'	'-x+y,y,1/2+z'	'x,x-y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Rb1+0	0.0104032	0.322039	0.0719601
	Ge4+1	0	0	0.25
	Ge4+2	0.333333	0.666667	0.00429376
	Ge4+3	0.343257	0.497089	0.223279
	Ti4+4	0.804945	0	0.25
	O2-5	0.504254	0	0.25
	O2-6	0.34601	0.216687	0.214231
	O2-7	0.252087	0.455305	0.0862689
	O2-8	0.162497	0.0863477	0.12092
	O2-9	0.612708	0.160731	0.114719


==> anc/solve/9563,0_g1,1_a1d1g1,2_f1,3_f1g4-2.cif <==
data_global
_space_group_IT_number 165
_cell_length_a 12.19
_cell_length_b 12.19
_cell_length_c 10.14
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 120
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'-y,x-y,z'	'-x+y,-x,z'
	'y,x,1/2-z'	'x-y,-y,1/2-z'	'-x,-x+y,1/2-z'
	'-x,-y,-z'	'y,-x+y,-z'	'x-y,x,-z'
	'-y,-x,1/2+z'	'-x+y,y,1/2+z'	'x,x-y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Rb1+0	0.0104032	0.322039	0.0719601
	Ge4+1	0	0	0.25
	Ge4+2	0.333333	0.666667	0.00429376
	Ge4+3	0.343257	0.497089	0.223279
	Ti4+4	0.804945	0	0.25
	O2-5	0.508975	0	0.25
	O2-6	0.164201	0.0851181	0.121984
	O2-7	0.347479	0.218924	0.213097
	O2-8	0.252831	0.453898	0.0857723
	O2-9	0.5474	0.3834	0.117047


==> anc/solve/9563,0_g1,1_a1d1g1,2_f1,3_f1g4-3.cif <==
data_global
_space_group_IT_number 165
_cell_length_a 12.19
_cell_length_b 12.19
_cell_length_c 10.14
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 120
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'-y,x-y,z'	'-x+y,-x,z'
	'y,x,1/2-z'	'x-y,-y,1/2-z'	'-x,-x+y,1/2-z'
	'-x,-y,-z'	'y,-x+y,-z'	'x-y,x,-z'
	'-y,-x,1/2+z'	'-x+y,y,1/2+z'	'x,x-y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Rb1+0	0.0104032	0.322039	0.0719601
	Ge4+1	0	0	0.25
	Ge4+2	0.333333	0.666667	0.00429376
	Ge4+3	0.343257	0.497089	0.223279
	Ti4+4	0.804945	0	0.25
	O2-5	0.548347	0	0.25
	O2-6	0.470554	0.282363	0.122828
	O2-7	0.252854	0.445941	0.0858184
	O2-8	0.445831	0.655086	0.232392
	O2-9	0.142629	0.109929	0.100975


==> anc/solve/9563,0_g1,1_a1d1g1,2_f1,3_f1g4-4.cif <==
data_global
_space_group_IT_number 165
_cell_length_a 12.19
_cell_length_b 12.19
_cell_length_c 10.14
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 120
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'-y,x-y,z'	'-x+y,-x,z'
	'y,x,1/2-z'	'x-y,-y,1/2-z'	'-x,-x+y,1/2-z'
	'-x,-y,-z'	'y,-x+y,-z'	'x-y,x,-z'
	'-y,-x,1/2+z'	'-x+y,y,1/2+z'	'x,x-y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Rb1+0	0.0104032	0.322039	0.0719601
	Ge4+1	0	0	0.25
	Ge4+2	0.333333	0.666667	0.00429376
	Ge4+3	0.343257	0.497089	0.223279
	Ti4+4	0.804945	0	0.25
	O2-5	0.511331	0	0.25
	O2-6	0.160154	0.0856415	0.120138
	O2-7	0.549127	0.383759	0.119157
	O2-8	0.345924	0.221428	0.205994
	O2-9	0.251722	0.453788	0.0865849


==> anc/solve/9563,0_g1,1_a1d1g1,2_f1,3_f1g4-5.cif <==
data_global
_space_group_IT_number 165
_cell_length_a 12.19
_cell_length_b 12.19
_cell_length_c 10.14
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 120
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'-y,x-y,z'	'-x+y,-x,z'
	'y,x,1/2-z'	'x-y,-y,1/2-z'	'-x,-x+y,1/2-z'
	'-x,-y,-z'	'y,-x+y,-z'	'x-y,x,-z'
	'-y,-x,1/2+z'	'-x+y,y,1/2+z'	'x,x-y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Rb1+0	0.0104032	0.322039	0.0719601
	Ge4+1	0	0	0.25
	Ge4+2	0.333333	0.666667	0.00429376
	Ge4+3	0.343257	0.497089	0.223279
	Ti4+4	0.804945	0	0.25
	O2-5	0.504091	0	0.25
	O2-6	0.348207	0.220677	0.212152
	O2-7	0.252639	0.452726	0.0860469
	O2-8	0.547438	0.387132	0.114744
	O2-9	0.162961	0.085749	0.121419


==> anc/solve/9563,0_g1,1_a1d1g1,2_f1,3_f1g4-6.cif <==
data_global
_space_group_IT_number 165
_cell_length_a 12.19
_cell_length_b 12.19
_cell_length_c 10.14
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 120
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'-y,x-y,z'	'-x+y,-x,z'
	'y,x,1/2-z'	'x-y,-y,1/2-z'	'-x,-x+y,1/2-z'
	'-x,-y,-z'	'y,-x+y,-z'	'x-y,x,-z'
	'-y,-x,1/2+z'	'-x+y,y,1/2+z'	'x,x-y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Rb1+0	0.0104032	0.322039	0.0719601
	Ge4+1	0	0	0.25
	Ge4+2	0.333333	0.666667	0.00429376
	Ge4+3	0.343257	0.497089	0.223279
	Ti4+4	0.804945	0	0.25
	O2-5	0.547775	0	0.25
	O2-6	0.476761	0.205346	0.215754
	O2-7	0.610763	0.16244	0.113714
	O2-8	0.114913	0.10853	0.108541
	O2-9	0.253121	0.452894	0.0795799


==> anc/solve/9563,0_g1,1_a1d1g1,2_f1,3_f1g4-7.cif <==
data_global
_space_group_IT_number 165
_cell_length_a 12.19
_cell_length_b 12.19
_cell_length_c 10.14
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 120
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'-y,x-y,z'	'-x+y,-x,z'
	'y,x,1/2-z'	'x-y,-y,1/2-z'	'-x,-x+y,1/2-z'
	'-x,-y,-z'	'y,-x+y,-z'	'x-y,x,-z'
	'-y,-x,1/2+z'	'-x+y,y,1/2+z'	'x,x-y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Rb1+0	0.0104032	0.322039	0.0719601
	Ge4+1	0	0	0.25
	Ge4+2	0.333333	0.666667	0.00429376
	Ge4+3	0.343257	0.497089	0.223279
	Ti4+4	0.804945	0	0.25
	O2-5	0.511486	0	0.25
	O2-6	0.344315	0.21675	0.203406
	O2-7	0.155374	0.0825571	0.123054
	O2-8	0.5515	0.385822	0.118858
	O2-9	0.252287	0.45347	0.0856478


==> anc/solve/9563,0_g1,1_a1d1g1,2_f1,3_f1g4-8.cif <==
data_global
_space_group_IT_number 165
_cell_length_a 12.19
_cell_length_b 12.19
_cell_length_c 10.14
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 120
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'-y,x-y,z'	'-x+y,-x,z'
	'y,x,1/2-z'	'x-y,-y,1/2-z'	'-x,-x+y,1/2-z'
	'-x,-y,-z'	'y,-x+y,-z'	'x-y,x,-z'
	'-y,-x,1/2+z'	'-x+y,y,1/2+z'	'x,x-y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Rb1+0	0.0104032	0.322039	0.0719601
	Ge4+1	0	0	0.25
	Ge4+2	0.333333	0.666667	0.00429376
	Ge4+3	0.343257	0.497089	0.223279
	Ti4+4	0.804945	0	0.25
	O2-5	0.510677	0	0.25
	O2-6	0.348049	0.217795	0.206511
	O2-7	0.553334	0.386484	0.119736
	O2-8	0.251964	0.451804	0.086381
	O2-9	0.160905	0.0864667	0.12032


==> anc/solve/9563,0_g1,1_a1d1g1,2_f1,3_f1g4-9.cif <==
data_global
_space_group_IT_number 165
_cell_length_a 12.19
_cell_length_b 12.19
_cell_length_c 10.14
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 120
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'-y,x-y,z'	'-x+y,-x,z'
	'y,x,1/2-z'	'x-y,-y,1/2-z'	'-x,-x+y,1/2-z'
	'-x,-y,-z'	'y,-x+y,-z'	'x-y,x,-z'
	'-y,-x,1/2+z'	'-x+y,y,1/2+z'	'x,x-y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Rb1+0	0.0104032	0.322039	0.0719601
	Ge4+1	0	0	0.25
	Ge4+2	0.333333	0.666667	0.00429376
	Ge4+3	0.343257	0.497089	0.223279
	Ti4+4	0.804945	0	0.25
	O2-5	0.154565	0	0.25
	O2-6	0.352962	0.230652	0.213201
	O2-7	0.604046	0.154584	0.121704
	O2-8	0.254244	0.437105	0.0847987
	O2-9	0.125005	0.114137	0.100062


==> anc/solve/9563,0_g1,1_b1d1g1,2_f1,3_a1d1e1f1g3-0.cif <==
data_global
_space_group_IT_number 165
_cell_length_a 12.19
_cell_length_b 12.19
_cell_length_c 10.14
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 120
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'-y,x-y,z'	'-x+y,-x,z'
	'y,x,1/2-z'	'x-y,-y,1/2-z'	'-x,-x+y,1/2-z'
	'-x,-y,-z'	'y,-x+y,-z'	'x-y,x,-z'
	'-y,-x,1/2+z'	'-x+y,y,1/2+z'	'x,x-y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Rb1+0	0.141208	0.653061	0.225648
	Ge4+1	0	0	0
	Ge4+2	0.333333	0.666667	0.0590236
	Ge4+3	0.0177749	0.351565	0.0766468
	Ti4+4	0.799367	0	0.25
	O2-5	0	0	0.25
	O2-6	0.333333	0.666667	0.391624
	O2-7	0.5	0	0
	O2-8	0.41341	0	0.25
	O2-9	0.162691	0.099298	0.110407
	O2-10	0.123848	0.278162	0.181869
	O2-11	0.423198	0.163276	0.0826671


==> anc/solve/9563,0_g1,1_b1d1g1,2_f1,3_a1d1e1f1g3-1.cif <==
data_global
_space_group_IT_number 165
_cell_length_a 12.19
_cell_length_b 12.19
_cell_length_c 10.14
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 120
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'-y,x-y,z'	'-x+y,-x,z'
	'y,x,1/2-z'	'x-y,-y,1/2-z'	'-x,-x+y,1/2-z'
	'-x,-y,-z'	'y,-x+y,-z'	'x-y,x,-z'
	'-y,-x,1/2+z'	'-x+y,y,1/2+z'	'x,x-y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Rb1+0	0.141208	0.653061	0.225648
	Ge4+1	0	0	0
	Ge4+2	0.333333	0.666667	0.0590236
	Ge4+3	0.0177749	0.351565	0.0766468
	Ti4+4	0.799367	0	0.25
	O2-5	0	0	0.25
	O2-6	0.333333	0.666667	0.369704
	O2-7	0.5	0	0
	O2-8	0.412953	0	0.25
	O2-9	0.360869	0.133467	0.15393
	O2-10	0.473886	0.666215	0.00762966
	O2-11	0.100642	0.227671	0.112899


==> anc/solve/9563,0_g1,1_b1d1g1,2_f1,3_a1d1e1f1g3-2.cif <==
data_global
_space_group_IT_number 165
_cell_length_a 12.19
_cell_length_b 12.19
_cell_length_c 10.14
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 120
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'-y,x-y,z'	'-x+y,-x,z'
	'y,x,1/2-z'	'x-y,-y,1/2-z'	'-x,-x+y,1/2-z'
	'-x,-y,-z'	'y,-x+y,-z'	'x-y,x,-z'
	'-y,-x,1/2+z'	'-x+y,y,1/2+z'	'x,x-y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Rb1+0	0.141208	0.653061	0.225648
	Ge4+1	0	0	0
	Ge4+2	0.333333	0.666667	0.0590236
	Ge4+3	0.0177749	0.351565	0.0766468
	Ti4+4	0.799367	0	0.25
	O2-5	0	0	0.25
	O2-6	0.333333	0.666667	0.392102
	O2-7	0.5	0	0
	O2-8	0.413428	0	0.25
	O2-9	0.426166	0.162094	0.0776421
	O2-10	0.125398	0.280594	0.18598
	O2-11	0.160369	0.0983741	0.112078


==> anc/solve/9563,0_g1,1_b1d1g1,2_f1,3_a1d1e1f1g3-3.cif <==
data_global
_space_group_IT_number 165
_cell_length_a 12.19
_cell_length_b 12.19
_cell_length_c 10.14
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 120
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'-y,x-y,z'	'-x+y,-x,z'
	'y,x,1/2-z'	'x-y,-y,1/2-z'	'-x,-x+y,1/2-z'
	'-x,-y,-z'	'y,-x+y,-z'	'x-y,x,-z'
	'-y,-x,1/2+z'	'-x+y,y,1/2+z'	'x,x-y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Rb1+0	0.141208	0.653061	0.225648
	Ge4+1	0	0	0
	Ge4+2	0.333333	0.666667	0.0590236
	Ge4+3	0.0177749	0.351565	0.0766468
	Ti4+4	0.799367	0	0.25
	O2-5	0	0	0.25
	O2-6	0.333333	0.666667	0.392306
	O2-7	0.5	0	0
	O2-8	0.413516	0	0.25
	O2-9	0.161234	0.0994258	0.112719
	O2-10	0.12299	0.278196	0.184312
	O2-11	0.42646	0.162545	0.0779393


==> anc/solve/9563,0_g1,1_b1d1g1,2_f1,3_a1d1e1f1g3-4.cif <==
data_global
_space_group_IT_number 165
_cell_length_a 12.19
_cell_length_b 12.19
_cell_length_c 10.14
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 120
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'-y,x-y,z'	'-x+y,-x,z'
	'y,x,1/2-z'	'x-y,-y,1/2-z'	'-x,-x+y,1/2-z'
	'-x,-y,-z'	'y,-x+y,-z'	'x-y,x,-z'
	'-y,-x,1/2+z'	'-x+y,y,1/2+z'	'x,x-y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Rb1+0	0.141208	0.653061	0.225648
	Ge4+1	0	0	0
	Ge4+2	0.333333	0.666667	0.0590236
	Ge4+3	0.0177749	0.351565	0.0766468
	Ti4+4	0.799367	0	0.25
	O2-5	0	0	0.25
	O2-6	0.333333	0.666667	0.373745
	O2-7	0.5	0	0
	O2-8	0.411844	0	0.25
	O2-9	0.116524	0.271713	0.184763
	O2-10	0.164121	0.0995623	0.110159
	O2-11	0.425855	0.16068	0.0695973


==> anc/solve/9563,0_g1,1_b1d1g1,2_f1,3_a1d1e1f1g3-5.cif <==
data_global
_space_group_IT_number 165
_cell_length_a 12.19
_cell_length_b 12.19
_cell_length_c 10.14
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 120
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'-y,x-y,z'	'-x+y,-x,z'
	'y,x,1/2-z'	'x-y,-y,1/2-z'	'-x,-x+y,1/2-z'
	'-x,-y,-z'	'y,-x+y,-z'	'x-y,x,-z'
	'-y,-x,1/2+z'	'-x+y,y,1/2+z'	'x,x-y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Rb1+0	0.141208	0.653061	0.225648
	Ge4+1	0	0	0
	Ge4+2	0.333333	0.666667	0.0590236
	Ge4+3	0.0177749	0.351565	0.0766468
	Ti4+4	0.799367	0	0.25
	O2-5	0	0	0.25
	O2-6	0.333333	0.666667	0.108954
	O2-7	0.5	0	0
	O2-8	0.413186	0	0.25
	O2-9	0.0915061	0.184328	0.0633145
	O2-10	0.443333	0.298158	0.0233837
	O2-11	0.64695	0.451176	0.0475049


==> anc/solve/9563,0_g1,1_b1d1g1,2_f1,3_a1d1e1f1g3-6.cif <==
data_global
_space_group_IT_number 165
_cell_length_a 12.19
_cell_length_b 12.19
_cell_length_c 10.14
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 120
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'-y,x-y,z'	'-x+y,-x,z'
	'y,x,1/2-z'	'x-y,-y,1/2-z'	'-x,-x+y,1/2-z'
	'-x,-y,-z'	'y,-x+y,-z'	'x-y,x,-z'
	'-y,-x,1/2+z'	'-x+y,y,1/2+z'	'x,x-y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Rb1+0	0.141208	0.653061	0.225648
	Ge4+1	0	0	0
	Ge4+2	0.333333	0.666667	0.0590236
	Ge4+3	0.0177749	0.351565	0.0766468
	Ti4+4	0.799367	0	0.25
	O2-5	0	0	0.25
	O2-6	0.333333	0.666667	0.37622
	O2-7	0.5	0	0
	O2-8	0.412739	0	0.25
	O2-9	0.433371	0.16693	0.0729667
	O2-10	0.120879	0.277264	0.182497
	O2-11	0.160457	0.0981064	0.112412


==> anc/solve/9563,0_g1,1_b1d1g1,2_f1,3_a1d1e1f1g3-7.cif <==
data_global
_space_group_IT_number 165
_cell_length_a 12.19
_cell_length_b 12.19
_cell_length_c 10.14
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 120
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'-y,x-y,z'	'-x+y,-x,z'
	'y,x,1/2-z'	'x-y,-y,1/2-z'	'-x,-x+y,1/2-z'
	'-x,-y,-z'	'y,-x+y,-z'	'x-y,x,-z'
	'-y,-x,1/2+z'	'-x+y,y,1/2+z'	'x,x-y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Rb1+0	0.141208	0.653061	0.225648
	Ge4+1	0	0	0
	Ge4+2	0.333333	0.666667	0.0590236
	Ge4+3	0.0177749	0.351565	0.0766468
	Ti4+4	0.799367	0	0.25
	O2-5	0	0	0.25
	O2-6	0.333333	0.666667	0.389546
	O2-7	0.5	0	0
	O2-8	0.412822	0	0.25
	O2-9	0.125534	0.282635	0.186839
	O2-10	0.158443	0.0976694	0.109494
	O2-11	0.428786	0.16157	0.0771097


==> anc/solve/9563,0_g1,1_b1d1g1,2_f1,3_a1d1e1f1g3-8.cif <==
data_global
_space_group_IT_number 165
_cell_length_a 12.19
_cell_length_b 12.19
_cell_length_c 10.14
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 120
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'-y,x-y,z'	'-x+y,-x,z'
	'y,x,1/2-z'	'x-y,-y,1/2-z'	'-x,-x+y,1/2-z'
	'-x,-y,-z'	'y,-x+y,-z'	'x-y,x,-z'
	'-y,-x,1/2+z'	'-x+y,y,1/2+z'	'x,x-y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Rb1+0	0.141208	0.653061	0.225648
	Ge4+1	0	0	0
	Ge4+2	0.333333	0.666667	0.0590236
	Ge4+3	0.0177749	0.351565	0.0766468
	Ti4+4	0.799367	0	0.25
	O2-5	0	0	0.25
	O2-6	0.333333	0.666667	0.366104
	O2-7	0.5	0	0
	O2-8	0.412762	0	0.25
	O2-9	0.163644	0.0968279	0.114472
	O2-10	0.439257	0.173717	0.0699419
	O2-11	0.12315	0.275073	0.178869


==> anc/solve/9563,0_g1,1_b1d1g1,2_f1,3_a1d1e1f1g3-9.cif <==
data_global
_space_group_IT_number 165
_cell_length_a 12.19
_cell_length_b 12.19
_cell_length_c 10.14
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 120
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'-y,x-y,z'	'-x+y,-x,z'
	'y,x,1/2-z'	'x-y,-y,1/2-z'	'-x,-x+y,1/2-z'
	'-x,-y,-z'	'y,-x+y,-z'	'x-y,x,-z'
	'-y,-x,1/2+z'	'-x+y,y,1/2+z'	'x,x-y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Rb1+0	0.141208	0.653061	0.225648
	Ge4+1	0	0	0
	Ge4+2	0.333333	0.666667	0.0590236
	Ge4+3	0.0177749	0.351565	0.0766468
	Ti4+4	0.799367	0	0.25
	O2-5	0	0	0.25
	O2-6	0.333333	0.666667	0.392092
	O2-7	0.5	0	0
	O2-8	0.244849	0	0.25
	O2-9	0.435323	0.151794	0.0992153
	O2-10	0.1005	0.18168	0.114187
	O2-11	0.614558	0.12155	0.16556


==> anc/solve/9563,0_g1,1_b1d1g1,2_f1,3_f1g4-0.cif <==
data_global
_space_group_IT_number 165
_cell_length_a 12.19
_cell_length_b 12.19
_cell_length_c 10.14
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 120
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'-y,x-y,z'	'-x+y,-x,z'
	'y,x,1/2-z'	'x-y,-y,1/2-z'	'-x,-x+y,1/2-z'
	'-x,-y,-z'	'y,-x+y,-z'	'x-y,x,-z'
	'-y,-x,1/2+z'	'-x+y,y,1/2+z'	'x,x-y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Rb1+0	0.141208	0.653061	0.225648
	Ge4+1	0	0	0
	Ge4+2	0.333333	0.666667	0.0590236
	Ge4+3	0.0177749	0.351565	0.0766468
	Ti4+4	0.799367	0	0.25
	O2-5	0.413111	0	0.25
	O2-6	0.409682	0.150117	0.127401
	O2-7	0.138304	0.0895415	0.120998
	O2-8	0.0881943	0.280046	0.16211
	O2-9	0.514424	0.32118	0.00418394


==> anc/solve/9563,0_g1,1_b1d1g1,2_f1,3_f1g4-1.cif <==
data_global
_space_group_IT_number 165
_cell_length_a 12.19
_cell_length_b 12.19
_cell_length_c 10.14
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 120
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'-y,x-y,z'	'-x+y,-x,z'
	'y,x,1/2-z'	'x-y,-y,1/2-z'	'-x,-x+y,1/2-z'
	'-x,-y,-z'	'y,-x+y,-z'	'x-y,x,-z'
	'-y,-x,1/2+z'	'-x+y,y,1/2+z'	'x,x-y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Rb1+0	0.141208	0.653061	0.225648
	Ge4+1	0	0	0
	Ge4+2	0.333333	0.666667	0.0590236
	Ge4+3	0.0177749	0.351565	0.0766468
	Ti4+4	0.799367	0	0.25
	O2-5	0.412931	0	0.25
	O2-6	0.517208	0.30956	0.0126008
	O2-7	0.103487	0.276664	0.171434
	O2-8	0.388974	0.137002	0.128292
	O2-9	0.178881	0.093109	0.12053


==> anc/solve/9563,0_g1,1_b1d1g1,2_f1,3_f1g4-2.cif <==
data_global
_space_group_IT_number 165
_cell_length_a 12.19
_cell_length_b 12.19
_cell_length_c 10.14
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 120
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'-y,x-y,z'	'-x+y,-x,z'
	'y,x,1/2-z'	'x-y,-y,1/2-z'	'-x,-x+y,1/2-z'
	'-x,-y,-z'	'y,-x+y,-z'	'x-y,x,-z'
	'-y,-x,1/2+z'	'-x+y,y,1/2+z'	'x,x-y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Rb1+0	0.141208	0.653061	0.225648
	Ge4+1	0	0	0
	Ge4+2	0.333333	0.666667	0.0590236
	Ge4+3	0.0177749	0.351565	0.0766468
	Ti4+4	0.799367	0	0.25
	O2-5	0.106103	0	0.25
	O2-6	0.424151	0.133275	0.0239793
	O2-7	0.142819	0.210999	0.0942548
	O2-8	0.560423	0.353324	0.0358105
	O2-9	0.297443	0.150509	0.16984


==> anc/solve/9563,0_g1,1_b1d1g1,2_f1,3_f1g4-3.cif <==
data_global
_space_group_IT_number 165
_cell_length_a 12.19
_cell_length_b 12.19
_cell_length_c 10.14
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 120
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'-y,x-y,z'	'-x+y,-x,z'
	'y,x,1/2-z'	'x-y,-y,1/2-z'	'-x,-x+y,1/2-z'
	'-x,-y,-z'	'y,-x+y,-z'	'x-y,x,-z'
	'-y,-x,1/2+z'	'-x+y,y,1/2+z'	'x,x-y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Rb1+0	0.141208	0.653061	0.225648
	Ge4+1	0	0	0
	Ge4+2	0.333333	0.666667	0.0590236
	Ge4+3	0.0177749	0.351565	0.0766468
	Ti4+4	0.799367	0	0.25
	O2-5	0.413372	0	0.25
	O2-6	0.665463	0.186565	0.0257985
	O2-7	0.168816	0.087923	0.125357
	O2-8	0.410345	0.148096	0.122877
	O2-9	0.101405	0.286357	0.165764


==> anc/solve/9563,0_g1,1_b1d1g1,2_f1,3_f1g4-4.cif <==
data_global
_space_group_IT_number 165
_cell_length_a 12.19
_cell_length_b 12.19
_cell_length_c 10.14
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 120
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'-y,x-y,z'	'-x+y,-x,z'
	'y,x,1/2-z'	'x-y,-y,1/2-z'	'-x,-x+y,1/2-z'
	'-x,-y,-z'	'y,-x+y,-z'	'x-y,x,-z'
	'-y,-x,1/2+z'	'-x+y,y,1/2+z'	'x,x-y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Rb1+0	0.141208	0.653061	0.225648
	Ge4+1	0	0	0
	Ge4+2	0.333333	0.666667	0.0590236
	Ge4+3	0.0177749	0.351565	0.0766468
	Ti4+4	0.799367	0	0.25
	O2-5	0.412393	0	0.25
	O2-6	0.101681	0.138933	0.08604
	O2-7	0.254802	0.107098	0.160696
	O2-8	0.175733	0.440811	0.0529236
	O2-9	0.580902	0.202011	0.0361039


==> anc/solve/9563,0_g1,1_b1d1g1,2_f1,3_f1g4-5.cif <==
data_global
_space_group_IT_number 165
_cell_length_a 12.19
_cell_length_b 12.19
_cell_length_c 10.14
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 120
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'-y,x-y,z'	'-x+y,-x,z'
	'y,x,1/2-z'	'x-y,-y,1/2-z'	'-x,-x+y,1/2-z'
	'-x,-y,-z'	'y,-x+y,-z'	'x-y,x,-z'
	'-y,-x,1/2+z'	'-x+y,y,1/2+z'	'x,x-y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Rb1+0	0.141208	0.653061	0.225648
	Ge4+1	0	0	0
	Ge4+2	0.333333	0.666667	0.0590236
	Ge4+3	0.0177749	0.351565	0.0766468
	Ti4+4	0.799367	0	0.25
	O2-5	0.8048	0	0.25
	O2-6	0.242778	0.294712	0.0450801
	O2-7	0.154575	0.0743607	0.0734496
	O2-8	0.194613	0.498205	0.00158187
	O2-9	0.586083	0.507693	0.0868617


==> anc/solve/9563,0_g1,1_b1d1g1,2_f1,3_f1g4-6.cif <==
data_global
_space_group_IT_number 165
_cell_length_a 12.19
_cell_length_b 12.19
_cell_length_c 10.14
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 120
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'-y,x-y,z'	'-x+y,-x,z'
	'y,x,1/2-z'	'x-y,-y,1/2-z'	'-x,-x+y,1/2-z'
	'-x,-y,-z'	'y,-x+y,-z'	'x-y,x,-z'
	'-y,-x,1/2+z'	'-x+y,y,1/2+z'	'x,x-y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Rb1+0	0.141208	0.653061	0.225648
	Ge4+1	0	0	0
	Ge4+2	0.333333	0.666667	0.0590236
	Ge4+3	0.0177749	0.351565	0.0766468
	Ti4+4	0.799367	0	0.25
	O2-5	0.412934	0	0.25
	O2-6	0.665749	0.184069	0.0218441
	O2-7	0.405556	0.143114	0.121635
	O2-8	0.169128	0.0893987	0.124212
	O2-9	0.100691	0.282714	0.16826


==> anc/solve/9563,0_g1,1_b1d1g1,2_f1,3_f1g4-7.cif <==
data_global
_space_group_IT_number 165
_cell_length_a 12.19
_cell_length_b 12.19
_cell_length_c 10.14
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 120
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'-y,x-y,z'	'-x+y,-x,z'
	'y,x,1/2-z'	'x-y,-y,1/2-z'	'-x,-x+y,1/2-z'
	'-x,-y,-z'	'y,-x+y,-z'	'x-y,x,-z'
	'-y,-x,1/2+z'	'-x+y,y,1/2+z'	'x,x-y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Rb1+0	0.141208	0.653061	0.225648
	Ge4+1	0	0	0
	Ge4+2	0.333333	0.666667	0.0590236
	Ge4+3	0.0177749	0.351565	0.0766468
	Ti4+4	0.799367	0	0.25
	O2-5	0.810147	0	0.25
	O2-6	0.398973	0.145567	0.132718
	O2-7	0.10636	0.297798	0.161386
	O2-8	0.249309	0.217697	0.0411934
	O2-9	0.443293	0.61432	0.000497644


==> anc/solve/9563,0_g1,1_b1d1g1,2_f1,3_f1g4-8.cif <==
data_global
_space_group_IT_number 165
_cell_length_a 12.19
_cell_length_b 12.19
_cell_length_c 10.14
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 120
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'-y,x-y,z'	'-x+y,-x,z'
	'y,x,1/2-z'	'x-y,-y,1/2-z'	'-x,-x+y,1/2-z'
	'-x,-y,-z'	'y,-x+y,-z'	'x-y,x,-z'
	'-y,-x,1/2+z'	'-x+y,y,1/2+z'	'x,x-y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Rb1+0	0.141208	0.653061	0.225648
	Ge4+1	0	0	0
	Ge4+2	0.333333	0.666667	0.0590236
	Ge4+3	0.0177749	0.351565	0.0766468
	Ti4+4	0.799367	0	0.25
	O2-5	0.245885	0	0.25
	O2-6	0.496426	0.105895	0.0894459
	O2-7	0.174352	0.106072	0.109181
	O2-8	0.49628	0.293924	0.0134991
	O2-9	0.226717	0.329094	0.00106646


==> anc/solve/9563,0_g1,1_b1d1g1,2_f1,3_f1g4-9.cif <==
data_global
_space_group_IT_number 165
_cell_length_a 12.19
_cell_length_b 12.19
_cell_length_c 10.14
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 120
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'-y,x-y,z'	'-x+y,-x,z'
	'y,x,1/2-z'	'x-y,-y,1/2-z'	'-x,-x+y,1/2-z'
	'-x,-y,-z'	'y,-x+y,-z'	'x-y,x,-z'
	'-y,-x,1/2+z'	'-x+y,y,1/2+z'	'x,x-y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Rb1+0	0.141208	0.653061	0.225648
	Ge4+1	0	0	0
	Ge4+2	0.333333	0.666667	0.0590236
	Ge4+3	0.0177749	0.351565	0.0766468
	Ti4+4	0.799367	0	0.25
	O2-5	0.41334	0	0.25
	O2-6	0.0891053	0.284605	0.164625
	O2-7	0.411957	0.150534	0.128373
	O2-8	0.194191	0.51505	0.000454549
	O2-9	0.128185	0.0881171	0.120946


==> anc/solve/9563,0_g1,1_f1g1,2_b1d1,3_a1d1f2g3-0.cif <==
data_global
_space_group_IT_number 165
_cell_length_a 12.19
_cell_length_b 12.19
_cell_length_c 10.14
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 120
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'-y,x-y,z'	'-x+y,-x,z'
	'y,x,1/2-z'	'x-y,-y,1/2-z'	'-x,-x+y,1/2-z'
	'-x,-y,-z'	'y,-x+y,-z'	'x-y,x,-z'
	'-y,-x,1/2+z'	'-x+y,y,1/2+z'	'x,x-y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Rb1+0	0.000705296	0.351132	0.0714627
	Ge4+1	0.811708	0	0.25
	Ge4+2	0.486391	0.337713	0.219163
	Ti4+3	0	0	0
	Ti4+4	0.333333	0.666667	0.00823838
	O2-5	0	0	0.25
	O2-6	0.333333	0.666667	0.334358
	O2-7	0.186905	0	0.25
	O2-8	0.543244	0	0.25
	O2-9	0.129806	0.186924	0.0980584
	O2-10	0.188875	0.618406	0.0903259
	O2-11	0.235243	0.384784	0.167872


==> anc/solve/9563,0_g1,1_f1g1,2_b1d1,3_a1d1f2g3-1.cif <==
data_global
_space_group_IT_number 165
_cell_length_a 12.19
_cell_length_b 12.19
_cell_length_c 10.14
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 120
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'-y,x-y,z'	'-x+y,-x,z'
	'y,x,1/2-z'	'x-y,-y,1/2-z'	'-x,-x+y,1/2-z'
	'-x,-y,-z'	'y,-x+y,-z'	'x-y,x,-z'
	'-y,-x,1/2+z'	'-x+y,y,1/2+z'	'x,x-y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Rb1+0	0.000705296	0.351132	0.0714627
	Ge4+1	0.811708	0	0.25
	Ge4+2	0.486391	0.337713	0.219163
	Ti4+3	0	0	0
	Ti4+4	0.333333	0.666667	0.00823838
	O2-5	0	0	0.25
	O2-6	0.333333	0.666667	0.187614
	O2-7	0.181101	0	0.25
	O2-8	0.542153	0	0.25
	O2-9	0.313009	0.219746	0.152275
	O2-10	0.60978	0.177377	0.0686558
	O2-11	0.162129	0.665455	0.113145


==> anc/solve/9563,0_g1,1_f1g1,2_b1d1,3_a1d1f2g3-2.cif <==
data_global
_space_group_IT_number 165
_cell_length_a 12.19
_cell_length_b 12.19
_cell_length_c 10.14
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 120
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'-y,x-y,z'	'-x+y,-x,z'
	'y,x,1/2-z'	'x-y,-y,1/2-z'	'-x,-x+y,1/2-z'
	'-x,-y,-z'	'y,-x+y,-z'	'x-y,x,-z'
	'-y,-x,1/2+z'	'-x+y,y,1/2+z'	'x,x-y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Rb1+0	0.000705296	0.351132	0.0714627
	Ge4+1	0.811708	0	0.25
	Ge4+2	0.486391	0.337713	0.219163
	Ti4+3	0	0	0
	Ti4+4	0.333333	0.666667	0.00823838
	O2-5	0	0	0.25
	O2-6	0.333333	0.666667	0.417163
	O2-7	0.181463	0	0.25
	O2-8	0.542638	0	0.25
	O2-9	0.243839	0.368655	0.175872
	O2-10	0.121429	0.165375	0.0983537
	O2-11	0.392981	0.554517	0.102001


==> anc/solve/9563,0_g1,1_f1g1,2_b1d1,3_a1d1f2g3-3.cif <==
data_global
_space_group_IT_number 165
_cell_length_a 12.19
_cell_length_b 12.19
_cell_length_c 10.14
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 120
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'-y,x-y,z'	'-x+y,-x,z'
	'y,x,1/2-z'	'x-y,-y,1/2-z'	'-x,-x+y,1/2-z'
	'-x,-y,-z'	'y,-x+y,-z'	'x-y,x,-z'
	'-y,-x,1/2+z'	'-x+y,y,1/2+z'	'x,x-y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Rb1+0	0.000705296	0.351132	0.0714627
	Ge4+1	0.811708	0	0.25
	Ge4+2	0.486391	0.337713	0.219163
	Ti4+3	0	0	0
	Ti4+4	0.333333	0.666667	0.00823838
	O2-5	0	0	0.25
	O2-6	0.333333	0.666667	0.416107
	O2-7	0.181218	0	0.25
	O2-8	0.543315	0	0.25
	O2-9	0.124812	0.164402	0.0962493
	O2-10	0.243171	0.368763	0.176301
	O2-11	0.394243	0.554884	0.105615


==> anc/solve/9563,0_g1,1_f1g1,2_b1d1,3_a1d1f2g3-4.cif <==
data_global
_space_group_IT_number 165
_cell_length_a 12.19
_cell_length_b 12.19
_cell_length_c 10.14
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 120
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'-y,x-y,z'	'-x+y,-x,z'
	'y,x,1/2-z'	'x-y,-y,1/2-z'	'-x,-x+y,1/2-z'
	'-x,-y,-z'	'y,-x+y,-z'	'x-y,x,-z'
	'-y,-x,1/2+z'	'-x+y,y,1/2+z'	'x,x-y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Rb1+0	0.000705296	0.351132	0.0714627
	Ge4+1	0.811708	0	0.25
	Ge4+2	0.486391	0.337713	0.219163
	Ti4+3	0	0	0
	Ti4+4	0.333333	0.666667	0.00823838
	O2-5	0	0	0.25
	O2-6	0.333333	0.666667	0.334514
	O2-7	0.543742	0	0.25
	O2-8	0.181258	0	0.25
	O2-9	0.590853	0.144755	0.0733272
	O2-10	0.240986	0.429594	0.148482
	O2-11	0.136834	0.103563	0.0911429


==> anc/solve/9563,0_g1,1_f1g1,2_b1d1,3_a1d1f2g3-5.cif <==
data_global
_space_group_IT_number 165
_cell_length_a 12.19
_cell_length_b 12.19
_cell_length_c 10.14
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 120
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'-y,x-y,z'	'-x+y,-x,z'
	'y,x,1/2-z'	'x-y,-y,1/2-z'	'-x,-x+y,1/2-z'
	'-x,-y,-z'	'y,-x+y,-z'	'x-y,x,-z'
	'-y,-x,1/2+z'	'-x+y,y,1/2+z'	'x,x-y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Rb1+0	0.000705296	0.351132	0.0714627
	Ge4+1	0.811708	0	0.25
	Ge4+2	0.486391	0.337713	0.219163
	Ti4+3	0	0	0
	Ti4+4	0.333333	0.666667	0.00823838
	O2-5	0	0	0.25
	O2-6	0.333333	0.666667	0.33308
	O2-7	0.543213	0	0.25
	O2-8	0.182596	0	0.25
	O2-9	0.175735	0.613676	0.134133
	O2-10	0.491217	0.289296	0.0614429
	O2-11	0.180079	0.283918	0.134751


==> anc/solve/9563,0_g1,1_f1g1,2_b1d1,3_a1d1f2g3-6.cif <==
data_global
_space_group_IT_number 165
_cell_length_a 12.19
_cell_length_b 12.19
_cell_length_c 10.14
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 120
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'-y,x-y,z'	'-x+y,-x,z'
	'y,x,1/2-z'	'x-y,-y,1/2-z'	'-x,-x+y,1/2-z'
	'-x,-y,-z'	'y,-x+y,-z'	'x-y,x,-z'
	'-y,-x,1/2+z'	'-x+y,y,1/2+z'	'x,x-y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Rb1+0	0.000705296	0.351132	0.0714627
	Ge4+1	0.811708	0	0.25
	Ge4+2	0.486391	0.337713	0.219163
	Ti4+3	0	0	0
	Ti4+4	0.333333	0.666667	0.00823838
	O2-5	0	0	0.25
	O2-6	0.333333	0.666667	0.334369
	O2-7	0.182004	0	0.25
	O2-8	0.538123	0	0.25
	O2-9	0.115899	0.139596	0.0956602
	O2-10	0.395702	0.576643	0.144238
	O2-11	0.431244	0.237602	0.0893524


==> anc/solve/9563,0_g1,1_f1g1,2_b1d1,3_a1d1f2g3-7.cif <==
data_global
_space_group_IT_number 165
_cell_length_a 12.19
_cell_length_b 12.19
_cell_length_c 10.14
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 120
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'-y,x-y,z'	'-x+y,-x,z'
	'y,x,1/2-z'	'x-y,-y,1/2-z'	'-x,-x+y,1/2-z'
	'-x,-y,-z'	'y,-x+y,-z'	'x-y,x,-z'
	'-y,-x,1/2+z'	'-x+y,y,1/2+z'	'x,x-y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Rb1+0	0.000705296	0.351132	0.0714627
	Ge4+1	0.811708	0	0.25
	Ge4+2	0.486391	0.337713	0.219163
	Ti4+3	0	0	0
	Ti4+4	0.333333	0.666667	0.00823838
	O2-5	0	0	0.25
	O2-6	0.333333	0.666667	0.181992
	O2-7	0.185906	0	0.25
	O2-8	0.543735	0	0.25
	O2-9	0.244334	0.426823	0.146372
	O2-10	0.564357	0.407844	0.0780543
	O2-11	0.143588	0.102516	0.0963093


==> anc/solve/9563,0_g1,1_f1g1,2_b1d1,3_a1d1f2g3-8.cif <==
data_global
_space_group_IT_number 165
_cell_length_a 12.19
_cell_length_b 12.19
_cell_length_c 10.14
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 120
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'-y,x-y,z'	'-x+y,-x,z'
	'y,x,1/2-z'	'x-y,-y,1/2-z'	'-x,-x+y,1/2-z'
	'-x,-y,-z'	'y,-x+y,-z'	'x-y,x,-z'
	'-y,-x,1/2+z'	'-x+y,y,1/2+z'	'x,x-y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Rb1+0	0.000705296	0.351132	0.0714627
	Ge4+1	0.811708	0	0.25
	Ge4+2	0.486391	0.337713	0.219163
	Ti4+3	0	0	0
	Ti4+4	0.333333	0.666667	0.00823838
	O2-5	0	0	0.25
	O2-6	0.333333	0.666667	0.33424
	O2-7	0.181825	0	0.25
	O2-8	0.541641	0	0.25
	O2-9	0.136843	0.10279	0.0909944
	O2-10	0.240865	0.430403	0.148289
	O2-11	0.553793	0.408288	0.072848


==> anc/solve/9563,0_g1,1_f1g1,2_b1d1,3_a1d1f2g3-9.cif <==
data_global
_space_group_IT_number 165
_cell_length_a 12.19
_cell_length_b 12.19
_cell_length_c 10.14
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 120
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'-y,x-y,z'	'-x+y,-x,z'
	'y,x,1/2-z'	'x-y,-y,1/2-z'	'-x,-x+y,1/2-z'
	'-x,-y,-z'	'y,-x+y,-z'	'x-y,x,-z'
	'-y,-x,1/2+z'	'-x+y,y,1/2+z'	'x,x-y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Rb1+0	0.000705296	0.351132	0.0714627
	Ge4+1	0.811708	0	0.25
	Ge4+2	0.486391	0.337713	0.219163
	Ti4+3	0	0	0
	Ti4+4	0.333333	0.666667	0.00823838
	O2-5	0	0	0.25
	O2-6	0.333333	0.666667	0.334785
	O2-7	0.182272	0	0.25
	O2-8	0.542958	0	0.25
	O2-9	0.553073	0.408581	0.0743873
	O2-10	0.24146	0.428359	0.148287
	O2-11	0.137828	0.101859	0.0913471


==> anc/solve/9563,0_g1,1_f1g1,2_b1d1,3_a1d1g4-0.cif <==
data_global
_space_group_IT_number 165
_cell_length_a 12.19
_cell_length_b 12.19
_cell_length_c 10.14
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 120
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'-y,x-y,z'	'-x+y,-x,z'
	'y,x,1/2-z'	'x-y,-y,1/2-z'	'-x,-x+y,1/2-z'
	'-x,-y,-z'	'y,-x+y,-z'	'x-y,x,-z'
	'-y,-x,1/2+z'	'-x+y,y,1/2+z'	'x,x-y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Rb1+0	0.000705296	0.351132	0.0714627
	Ge4+1	0.811708	0	0.25
	Ge4+2	0.486391	0.337713	0.219163
	Ti4+3	0	0	0
	Ti4+4	0.333333	0.666667	0.00823838
	O2-5	0	0	0.25
	O2-6	0.333333	0.666667	0.334671
	O2-7	0.401405	0.228277	0.103116
	O2-8	0.150516	0.578645	0.148393
	O2-9	0.0935254	0.150725	0.0988207
	O2-10	0.224731	0.341816	0.190021


==> anc/solve/9563,0_g1,1_f1g1,2_b1d1,3_a1d1g4-1.cif <==
data_global
_space_group_IT_number 165
_cell_length_a 12.19
_cell_length_b 12.19
_cell_length_c 10.14
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 120
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'-y,x-y,z'	'-x+y,-x,z'
	'y,x,1/2-z'	'x-y,-y,1/2-z'	'-x,-x+y,1/2-z'
	'-x,-y,-z'	'y,-x+y,-z'	'x-y,x,-z'
	'-y,-x,1/2+z'	'-x+y,y,1/2+z'	'x,x-y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Rb1+0	0.000705296	0.351132	0.0714627
	Ge4+1	0.811708	0	0.25
	Ge4+2	0.486391	0.337713	0.219163
	Ti4+3	0	0	0
	Ti4+4	0.333333	0.666667	0.00823838
	O2-5	0	0	0.25
	O2-6	0.333333	0.666667	0.182372
	O2-7	0.507368	0.278588	0.0766718
	O2-8	0.333247	0.229296	0.189746
	O2-9	0.083461	0.191035	0.142422
	O2-10	0.402176	0.524409	0.128333


==> anc/solve/9563,0_g1,1_f1g1,2_b1d1,3_a1d1g4-2.cif <==
data_global
_space_group_IT_number 165
_cell_length_a 12.19
_cell_length_b 12.19
_cell_length_c 10.14
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 120
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'-y,x-y,z'	'-x+y,-x,z'
	'y,x,1/2-z'	'x-y,-y,1/2-z'	'-x,-x+y,1/2-z'
	'-x,-y,-z'	'y,-x+y,-z'	'x-y,x,-z'
	'-y,-x,1/2+z'	'-x+y,y,1/2+z'	'x,x-y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Rb1+0	0.000705296	0.351132	0.0714627
	Ge4+1	0.811708	0	0.25
	Ge4+2	0.486391	0.337713	0.219163
	Ti4+3	0	0	0
	Ti4+4	0.333333	0.666667	0.00823838
	O2-5	0	0	0.25
	O2-6	0.333333	0.666667	0.038566
	O2-7	0.416175	0.566233	0.14419
	O2-8	0.227194	0.347723	0.211417
	O2-9	0.504644	0.251313	0.100055
	O2-10	0.151841	0.189083	0.0700411


==> anc/solve/9563,0_g1,1_f1g1,2_b1d1,3_a1d1g4-3.cif <==
data_global
_space_group_IT_number 165
_cell_length_a 12.19
_cell_length_b 12.19
_cell_length_c 10.14
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 120
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'-y,x-y,z'	'-x+y,-x,z'
	'y,x,1/2-z'	'x-y,-y,1/2-z'	'-x,-x+y,1/2-z'
	'-x,-y,-z'	'y,-x+y,-z'	'x-y,x,-z'
	'-y,-x,1/2+z'	'-x+y,y,1/2+z'	'x,x-y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Rb1+0	0.000705296	0.351132	0.0714627
	Ge4+1	0.811708	0	0.25
	Ge4+2	0.486391	0.337713	0.219163
	Ti4+3	0	0	0
	Ti4+4	0.333333	0.666667	0.00823838
	O2-5	0	0	0.25
	O2-6	0.333333	0.666667	0.335249
	O2-7	0.407929	0.231745	0.0981997
	O2-8	0.152812	0.579725	0.146607
	O2-9	0.223584	0.335125	0.198517
	O2-10	0.0966952	0.152085	0.102827


==> anc/solve/9563,0_g1,1_f1g1,2_b1d1,3_a1d1g4-4.cif <==
data_global
_space_group_IT_number 165
_cell_length_a 12.19
_cell_length_b 12.19
_cell_length_c 10.14
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 120
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'-y,x-y,z'	'-x+y,-x,z'
	'y,x,1/2-z'	'x-y,-y,1/2-z'	'-x,-x+y,1/2-z'
	'-x,-y,-z'	'y,-x+y,-z'	'x-y,x,-z'
	'-y,-x,1/2+z'	'-x+y,y,1/2+z'	'x,x-y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Rb1+0	0.000705296	0.351132	0.0714627
	Ge4+1	0.811708	0	0.25
	Ge4+2	0.486391	0.337713	0.219163
	Ti4+3	0	0	0
	Ti4+4	0.333333	0.666667	0.00823838
	O2-5	0	0	0.25
	O2-6	0.333333	0.666667	0.334521
	O2-7	0.219615	0.336666	0.19527
	O2-8	0.0982235	0.150128	0.0981421
	O2-9	0.15176	0.57623	0.15168
	O2-10	0.404284	0.22991	0.100755


==> anc/solve/9563,0_g1,1_f1g1,2_b1d1,3_a1d1g4-5.cif <==
data_global
_space_group_IT_number 165
_cell_length_a 12.19
_cell_length_b 12.19
_cell_length_c 10.14
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 120
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'-y,x-y,z'	'-x+y,-x,z'
	'y,x,1/2-z'	'x-y,-y,1/2-z'	'-x,-x+y,1/2-z'
	'-x,-y,-z'	'y,-x+y,-z'	'x-y,x,-z'
	'-y,-x,1/2+z'	'-x+y,y,1/2+z'	'x,x-y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Rb1+0	0.000705296	0.351132	0.0714627
	Ge4+1	0.811708	0	0.25
	Ge4+2	0.486391	0.337713	0.219163
	Ti4+3	0	0	0
	Ti4+4	0.333333	0.666667	0.00823838
	O2-5	0	0	0.25
	O2-6	0.333333	0.666667	0.182134
	O2-7	0.506883	0.278926	0.0734024
	O2-8	0.401334	0.5287	0.128572
	O2-9	0.0824739	0.191806	0.141921
	O2-10	0.333301	0.224366	0.192733


==> anc/solve/9563,0_g1,1_f1g1,2_b1d1,3_a1d1g4-6.cif <==
data_global
_space_group_IT_number 165
_cell_length_a 12.19
_cell_length_b 12.19
_cell_length_c 10.14
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 120
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'-y,x-y,z'	'-x+y,-x,z'
	'y,x,1/2-z'	'x-y,-y,1/2-z'	'-x,-x+y,1/2-z'
	'-x,-y,-z'	'y,-x+y,-z'	'x-y,x,-z'
	'-y,-x,1/2+z'	'-x+y,y,1/2+z'	'x,x-y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Rb1+0	0.000705296	0.351132	0.0714627
	Ge4+1	0.811708	0	0.25
	Ge4+2	0.486391	0.337713	0.219163
	Ti4+3	0	0	0
	Ti4+4	0.333333	0.666667	0.00823838
	O2-5	0	0	0.25
	O2-6	0.333333	0.666667	0.334833
	O2-7	0.0961576	0.150825	0.100203
	O2-8	0.402998	0.228634	0.102372
	O2-9	0.223097	0.334941	0.194647
	O2-10	0.421148	0.572079	0.148919


==> anc/solve/9563,0_g1,1_f1g1,2_b1d1,3_a1d1g4-7.cif <==
data_global
_space_group_IT_number 165
_cell_length_a 12.19
_cell_length_b 12.19
_cell_length_c 10.14
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 120
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'-y,x-y,z'	'-x+y,-x,z'
	'y,x,1/2-z'	'x-y,-y,1/2-z'	'-x,-x+y,1/2-z'
	'-x,-y,-z'	'y,-x+y,-z'	'x-y,x,-z'
	'-y,-x,1/2+z'	'-x+y,y,1/2+z'	'x,x-y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Rb1+0	0.000705296	0.351132	0.0714627
	Ge4+1	0.811708	0	0.25
	Ge4+2	0.486391	0.337713	0.219163
	Ti4+3	0	0	0
	Ti4+4	0.333333	0.666667	0.00823838
	O2-5	0	0	0.25
	O2-6	0.333333	0.666667	0.181981
	O2-7	0.520139	0.272112	0.0759238
	O2-8	0.214121	0.338794	0.249624
	O2-9	0.0899401	0.177777	0.121556
	O2-10	0.415215	0.542635	0.13628


==> anc/solve/9563,0_g1,1_f1g1,2_b1d1,3_a1d1g4-8.cif <==
data_global
_space_group_IT_number 165
_cell_length_a 12.19
_cell_length_b 12.19
_cell_length_c 10.14
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 120
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'-y,x-y,z'	'-x+y,-x,z'
	'y,x,1/2-z'	'x-y,-y,1/2-z'	'-x,-x+y,1/2-z'
	'-x,-y,-z'	'y,-x+y,-z'	'x-y,x,-z'
	'-y,-x,1/2+z'	'-x+y,y,1/2+z'	'x,x-y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Rb1+0	0.000705296	0.351132	0.0714627
	Ge4+1	0.811708	0	0.25
	Ge4+2	0.486391	0.337713	0.219163
	Ti4+3	0	0	0
	Ti4+4	0.333333	0.666667	0.00823838
	O2-5	0	0	0.25
	O2-6	0.333333	0.666667	0.33462
	O2-7	0.151697	0.57684	0.151218
	O2-8	0.464717	0.241034	0.0900965
	O2-9	0.108107	0.161334	0.105068
	O2-10	0.234084	0.35001	0.199435


==> anc/solve/9563,0_g1,1_f1g1,2_b1d1,3_a1d1g4-9.cif <==
data_global
_space_group_IT_number 165
_cell_length_a 12.19
_cell_length_b 12.19
_cell_length_c 10.14
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 120
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'-y,x-y,z'	'-x+y,-x,z'
	'y,x,1/2-z'	'x-y,-y,1/2-z'	'-x,-x+y,1/2-z'
	'-x,-y,-z'	'y,-x+y,-z'	'x-y,x,-z'
	'-y,-x,1/2+z'	'-x+y,y,1/2+z'	'x,x-y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Rb1+0	0.000705296	0.351132	0.0714627
	Ge4+1	0.811708	0	0.25
	Ge4+2	0.486391	0.337713	0.219163
	Ti4+3	0	0	0
	Ti4+4	0.333333	0.666667	0.00823838
	O2-5	0	0	0.25
	O2-6	0.333333	0.666667	0.181743
	O2-7	0.0864201	0.197324	0.143534
	O2-8	0.50721	0.275757	0.0766523
	O2-9	0.33368	0.22426	0.194044
	O2-10	0.401235	0.533156	0.12903


==> anc/solve/9563,0_g1,1_f1g1,2_b1d1,3_f1g4-0.cif <==
data_global
_space_group_IT_number 165
_cell_length_a 12.19
_cell_length_b 12.19
_cell_length_c 10.14
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 120
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'-y,x-y,z'	'-x+y,-x,z'
	'y,x,1/2-z'	'x-y,-y,1/2-z'	'-x,-x+y,1/2-z'
	'-x,-y,-z'	'y,-x+y,-z'	'x-y,x,-z'
	'-y,-x,1/2+z'	'-x+y,y,1/2+z'	'x,x-y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Rb1+0	0.000705296	0.351132	0.0714627
	Ge4+1	0.811708	0	0.25
	Ge4+2	0.486391	0.337713	0.219163
	Ti4+3	0	0	0
	Ti4+4	0.333333	0.666667	0.00823838
	O2-5	0.542963	0	0.25
	O2-6	0.237061	0.366588	0.181817
	O2-7	0.0548943	0.133356	0.155953
	O2-8	0.568621	0.377155	0.0761272
	O2-9	0.247487	0.171627	0.105366


==> anc/solve/9563,0_g1,1_f1g1,2_b1d1,3_f1g4-1.cif <==
data_global
_space_group_IT_number 165
_cell_length_a 12.19
_cell_length_b 12.19
_cell_length_c 10.14
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 120
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'-y,x-y,z'	'-x+y,-x,z'
	'y,x,1/2-z'	'x-y,-y,1/2-z'	'-x,-x+y,1/2-z'
	'-x,-y,-z'	'y,-x+y,-z'	'x-y,x,-z'
	'-y,-x,1/2+z'	'-x+y,y,1/2+z'	'x,x-y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Rb1+0	0.000705296	0.351132	0.0714627
	Ge4+1	0.811708	0	0.25
	Ge4+2	0.486391	0.337713	0.219163
	Ti4+3	0	0	0
	Ti4+4	0.333333	0.666667	0.00823838
	O2-5	0.525762	0	0.25
	O2-6	0.257032	0.4876	0.144957
	O2-7	0.620378	0.186114	0.0743437
	O2-8	0.337517	0.233546	0.168866
	O2-9	0.070869	0.129324	0.134271


==> anc/solve/9563,0_g1,1_f1g1,2_b1d1,3_f1g4-2.cif <==
data_global
_space_group_IT_number 165
_cell_length_a 12.19
_cell_length_b 12.19
_cell_length_c 10.14
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 120
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'-y,x-y,z'	'-x+y,-x,z'
	'y,x,1/2-z'	'x-y,-y,1/2-z'	'-x,-x+y,1/2-z'
	'-x,-y,-z'	'y,-x+y,-z'	'x-y,x,-z'
	'-y,-x,1/2+z'	'-x+y,y,1/2+z'	'x,x-y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Rb1+0	0.000705296	0.351132	0.0714627
	Ge4+1	0.811708	0	0.25
	Ge4+2	0.486391	0.337713	0.219163
	Ti4+3	0	0	0
	Ti4+4	0.333333	0.666667	0.00823838
	O2-5	0.532993	0	0.25
	O2-6	0.411012	0.598593	0.163331
	O2-7	0.115357	0.15632	0.101325
	O2-8	0.232933	0.353066	0.171163
	O2-9	0.589427	0.392939	0.0913049


==> anc/solve/9563,0_g1,1_f1g1,2_b1d1,3_f1g4-3.cif <==
data_global
_space_group_IT_number 165
_cell_length_a 12.19
_cell_length_b 12.19
_cell_length_c 10.14
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 120
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'-y,x-y,z'	'-x+y,-x,z'
	'y,x,1/2-z'	'x-y,-y,1/2-z'	'-x,-x+y,1/2-z'
	'-x,-y,-z'	'y,-x+y,-z'	'x-y,x,-z'
	'-y,-x,1/2+z'	'-x+y,y,1/2+z'	'x,x-y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Rb1+0	0.000705296	0.351132	0.0714627
	Ge4+1	0.811708	0	0.25
	Ge4+2	0.486391	0.337713	0.219163
	Ti4+3	0	0	0
	Ti4+4	0.333333	0.666667	0.00823838
	O2-5	0.532507	0	0.25
	O2-6	0.403372	0.592455	0.15365
	O2-7	0.121187	0.110513	0.106475
	O2-8	0.487441	0.244415	0.0955528
	O2-9	0.221639	0.320826	0.160371


==> anc/solve/9563,0_g1,1_f1g1,2_b1d1,3_f1g4-4.cif <==
data_global
_space_group_IT_number 165
_cell_length_a 12.19
_cell_length_b 12.19
_cell_length_c 10.14
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 120
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'-y,x-y,z'	'-x+y,-x,z'
	'y,x,1/2-z'	'x-y,-y,1/2-z'	'-x,-x+y,1/2-z'
	'-x,-y,-z'	'y,-x+y,-z'	'x-y,x,-z'
	'-y,-x,1/2+z'	'-x+y,y,1/2+z'	'x,x-y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Rb1+0	0.000705296	0.351132	0.0714627
	Ge4+1	0.811708	0	0.25
	Ge4+2	0.486391	0.337713	0.219163
	Ti4+3	0	0	0
	Ti4+4	0.333333	0.666667	0.00823838
	O2-5	0.105	0	0.25
	O2-6	0.211463	0.145085	0.098876
	O2-7	0.542024	0.268755	0.107949
	O2-8	0.194241	0.616417	0.12565
	O2-9	0.21281	0.354109	0.213665


==> anc/solve/9563,0_g1,1_f1g1,2_b1d1,3_f1g4-5.cif <==
data_global
_space_group_IT_number 165
_cell_length_a 12.19
_cell_length_b 12.19
_cell_length_c 10.14
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 120
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'-y,x-y,z'	'-x+y,-x,z'
	'y,x,1/2-z'	'x-y,-y,1/2-z'	'-x,-x+y,1/2-z'
	'-x,-y,-z'	'y,-x+y,-z'	'x-y,x,-z'
	'-y,-x,1/2+z'	'-x+y,y,1/2+z'	'x,x-y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Rb1+0	0.000705296	0.351132	0.0714627
	Ge4+1	0.811708	0	0.25
	Ge4+2	0.486391	0.337713	0.219163
	Ti4+3	0	0	0
	Ti4+4	0.333333	0.666667	0.00823838
	O2-5	0.535392	0	0.25
	O2-6	0.128795	0.0970989	0.112624
	O2-7	0.508425	0.266627	0.0854632
	O2-8	0.213385	0.315455	0.158748
	O2-9	0.254501	0.515322	0.16648


==> anc/solve/9563,0_g1,1_f1g1,2_b1d1,3_f1g4-6.cif <==
data_global
_space_group_IT_number 165
_cell_length_a 12.19
_cell_length_b 12.19
_cell_length_c 10.14
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 120
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'-y,x-y,z'	'-x+y,-x,z'
	'y,x,1/2-z'	'x-y,-y,1/2-z'	'-x,-x+y,1/2-z'
	'-x,-y,-z'	'y,-x+y,-z'	'x-y,x,-z'
	'-y,-x,1/2+z'	'-x+y,y,1/2+z'	'x,x-y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Rb1+0	0.000705296	0.351132	0.0714627
	Ge4+1	0.811708	0	0.25
	Ge4+2	0.486391	0.337713	0.219163
	Ti4+3	0	0	0
	Ti4+4	0.333333	0.666667	0.00823838
	O2-5	0.523622	0	0.25
	O2-6	0.311465	0.55046	0.134177
	O2-7	0.61333	0.428766	0.122162
	O2-8	0.236608	0.345798	0.176037
	O2-9	0.186637	0.133464	0.0953826


==> anc/solve/9563,0_g1,1_f1g1,2_b1d1,3_f1g4-7.cif <==
data_global
_space_group_IT_number 165
_cell_length_a 12.19
_cell_length_b 12.19
_cell_length_c 10.14
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 120
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'-y,x-y,z'	'-x+y,-x,z'
	'y,x,1/2-z'	'x-y,-y,1/2-z'	'-x,-x+y,1/2-z'
	'-x,-y,-z'	'y,-x+y,-z'	'x-y,x,-z'
	'-y,-x,1/2+z'	'-x+y,y,1/2+z'	'x,x-y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Rb1+0	0.000705296	0.351132	0.0714627
	Ge4+1	0.811708	0	0.25
	Ge4+2	0.486391	0.337713	0.219163
	Ti4+3	0	0	0
	Ti4+4	0.333333	0.666667	0.00823838
	O2-5	0.525654	0	0.25
	O2-6	0.23813	0.35938	0.171236
	O2-7	0.586485	0.392215	0.0880094
	O2-8	0.116681	0.163217	0.100325
	O2-9	0.411869	0.602517	0.166959


==> anc/solve/9563,0_g1,1_f1g1,2_b1d1,3_f1g4-8.cif <==
data_global
_space_group_IT_number 165
_cell_length_a 12.19
_cell_length_b 12.19
_cell_length_c 10.14
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 120
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'-y,x-y,z'	'-x+y,-x,z'
	'y,x,1/2-z'	'x-y,-y,1/2-z'	'-x,-x+y,1/2-z'
	'-x,-y,-z'	'y,-x+y,-z'	'x-y,x,-z'
	'-y,-x,1/2+z'	'-x+y,y,1/2+z'	'x,x-y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Rb1+0	0.000705296	0.351132	0.0714627
	Ge4+1	0.811708	0	0.25
	Ge4+2	0.486391	0.337713	0.219163
	Ti4+3	0	0	0
	Ti4+4	0.333333	0.666667	0.00823838
	O2-5	0.5314	0	0.25
	O2-6	0.234413	0.344208	0.164687
	O2-7	0.487705	0.245222	0.0955397
	O2-8	0.121319	0.11311	0.104874
	O2-9	0.403224	0.593978	0.157472


==> anc/solve/9563,0_g1,1_f1g1,2_b1d1,3_f1g4-9.cif <==
data_global
_space_group_IT_number 165
_cell_length_a 12.19
_cell_length_b 12.19
_cell_length_c 10.14
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 120
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'-y,x-y,z'	'-x+y,-x,z'
	'y,x,1/2-z'	'x-y,-y,1/2-z'	'-x,-x+y,1/2-z'
	'-x,-y,-z'	'y,-x+y,-z'	'x-y,x,-z'
	'-y,-x,1/2+z'	'-x+y,y,1/2+z'	'x,x-y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Rb1+0	0.000705296	0.351132	0.0714627
	Ge4+1	0.811708	0	0.25
	Ge4+2	0.486391	0.337713	0.219163
	Ti4+3	0	0	0
	Ti4+4	0.333333	0.666667	0.00823838
	O2-5	0.533213	0	0.25
	O2-6	0.221715	0.325883	0.163731
	O2-7	0.399881	0.582399	0.148016
	O2-8	0.145797	0.11716	0.0990419
	O2-9	0.588891	0.190968	0.105405


==> anc/solve/9563,0_g1,1_f1g1,2_e1,3_a1d1f2g3-0.cif <==
data_global
_space_group_IT_number 165
_cell_length_a 12.19
_cell_length_b 12.19
_cell_length_c 10.14
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 120
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'-y,x-y,z'	'-x+y,-x,z'
	'y,x,1/2-z'	'x-y,-y,1/2-z'	'-x,-x+y,1/2-z'
	'-x,-y,-z'	'y,-x+y,-z'	'x-y,x,-z'
	'-y,-x,1/2+z'	'-x+y,y,1/2+z'	'x,x-y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Rb1+0	0.332369	0.33659	0.0624746
	Ge4+1	0.144849	0	0.25
	Ge4+2	0.480116	0.143412	0.216086
	Ti4+3	0.5	0	0
	O2-4	0	0	0.25
	O2-5	0.333333	0.666667	0.480632
	O2-6	0.818423	0	0.25
	O2-7	0.463661	0	0.25
	O2-8	0.328311	0.104795	0.248511
	O2-9	0.030947	0.130748	0.0829573
	O2-10	0.190433	0.523045	0.125698


==> anc/solve/9563,0_g1,1_f1g1,2_e1,3_a1d1f2g3-1.cif <==
data_global
_space_group_IT_number 165
_cell_length_a 12.19
_cell_length_b 12.19
_cell_length_c 10.14
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 120
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'-y,x-y,z'	'-x+y,-x,z'
	'y,x,1/2-z'	'x-y,-y,1/2-z'	'-x,-x+y,1/2-z'
	'-x,-y,-z'	'y,-x+y,-z'	'x-y,x,-z'
	'-y,-x,1/2+z'	'-x+y,y,1/2+z'	'x,x-y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Rb1+0	0.332369	0.33659	0.0624746
	Ge4+1	0.144849	0	0.25
	Ge4+2	0.480116	0.143412	0.216086
	Ti4+3	0.5	0	0
	O2-4	0	0	0.25
	O2-5	0.333333	0.666667	0.49128
	O2-6	0.463227	0	0.25
	O2-7	0.818933	0	0.25
	O2-8	0.00996756	0.121098	0.0832094
	O2-9	0.328413	0.104308	0.247917
	O2-10	0.198972	0.499654	0.12786


==> anc/solve/9563,0_g1,1_f1g1,2_e1,3_a1d1f2g3-2.cif <==
data_global
_space_group_IT_number 165
_cell_length_a 12.19
_cell_length_b 12.19
_cell_length_c 10.14
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 120
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'-y,x-y,z'	'-x+y,-x,z'
	'y,x,1/2-z'	'x-y,-y,1/2-z'	'-x,-x+y,1/2-z'
	'-x,-y,-z'	'y,-x+y,-z'	'x-y,x,-z'
	'-y,-x,1/2+z'	'-x+y,y,1/2+z'	'x,x-y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Rb1+0	0.332369	0.33659	0.0624746
	Ge4+1	0.144849	0	0.25
	Ge4+2	0.480116	0.143412	0.216086
	Ti4+3	0.5	0	0
	O2-4	0	0	0.25
	O2-5	0.333333	0.666667	0.484675
	O2-6	0.818924	0	0.25
	O2-7	0.462443	0	0.25
	O2-8	0.0927703	0.297921	0.198558
	O2-9	0.472843	0.236808	0.0974594
	O2-10	0.201694	0.511058	0.128279


==> anc/solve/9563,0_g1,1_f1g1,2_e1,3_a1d1f2g3-3.cif <==
data_global
_space_group_IT_number 165
_cell_length_a 12.19
_cell_length_b 12.19
_cell_length_c 10.14
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 120
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'-y,x-y,z'	'-x+y,-x,z'
	'y,x,1/2-z'	'x-y,-y,1/2-z'	'-x,-x+y,1/2-z'
	'-x,-y,-z'	'y,-x+y,-z'	'x-y,x,-z'
	'-y,-x,1/2+z'	'-x+y,y,1/2+z'	'x,x-y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Rb1+0	0.332369	0.33659	0.0624746
	Ge4+1	0.144849	0	0.25
	Ge4+2	0.480116	0.143412	0.216086
	Ti4+3	0.5	0	0
	O2-4	0	0	0.25
	O2-5	0.333333	0.666667	0.497569
	O2-6	0.468457	0	0.25
	O2-7	0.283471	0	0.25
	O2-8	0.636675	0.217119	0.180952
	O2-9	0.0351203	0.135715	0.089409
	O2-10	0.203654	0.509571	0.128781


==> anc/solve/9563,0_g1,1_f1g1,2_e1,3_a1d1f2g3-4.cif <==
data_global
_space_group_IT_number 165
_cell_length_a 12.19
_cell_length_b 12.19
_cell_length_c 10.14
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 120
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'-y,x-y,z'	'-x+y,-x,z'
	'y,x,1/2-z'	'x-y,-y,1/2-z'	'-x,-x+y,1/2-z'
	'-x,-y,-z'	'y,-x+y,-z'	'x-y,x,-z'
	'-y,-x,1/2+z'	'-x+y,y,1/2+z'	'x,x-y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Rb1+0	0.332369	0.33659	0.0624746
	Ge4+1	0.144849	0	0.25
	Ge4+2	0.480116	0.143412	0.216086
	Ti4+3	0.5	0	0
	O2-4	0	0	0.25
	O2-5	0.333333	0.666667	0.48673
	O2-6	0.480352	0	0.25
	O2-7	0.284003	0	0.25
	O2-8	0.578729	0.360881	0.193689
	O2-9	0.208033	0.523624	0.131712
	O2-10	0.226221	0.0848831	0.0920112


==> anc/solve/9563,0_g1,1_f1g1,2_e1,3_a1d1f2g3-5.cif <==
data_global
_space_group_IT_number 165
_cell_length_a 12.19
_cell_length_b 12.19
_cell_length_c 10.14
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 120
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'-y,x-y,z'	'-x+y,-x,z'
	'y,x,1/2-z'	'x-y,-y,1/2-z'	'-x,-x+y,1/2-z'
	'-x,-y,-z'	'y,-x+y,-z'	'x-y,x,-z'
	'-y,-x,1/2+z'	'-x+y,y,1/2+z'	'x,x-y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Rb1+0	0.332369	0.33659	0.0624746
	Ge4+1	0.144849	0	0.25
	Ge4+2	0.480116	0.143412	0.216086
	Ti4+3	0.5	0	0
	O2-4	0	0	0.25
	O2-5	0.333333	0.666667	0.468641
	O2-6	0.817768	0	0.25
	O2-7	0.46341	0	0.25
	O2-8	0.0963495	0.328681	0.206779
	O2-9	0.462818	0.663776	0.131871
	O2-10	0.14034	0.0381142	0.089504


==> anc/solve/9563,0_g1,1_f1g1,2_e1,3_a1d1f2g3-6.cif <==
data_global
_space_group_IT_number 165
_cell_length_a 12.19
_cell_length_b 12.19
_cell_length_c 10.14
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 120
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'-y,x-y,z'	'-x+y,-x,z'
	'y,x,1/2-z'	'x-y,-y,1/2-z'	'-x,-x+y,1/2-z'
	'-x,-y,-z'	'y,-x+y,-z'	'x-y,x,-z'
	'-y,-x,1/2+z'	'-x+y,y,1/2+z'	'x,x-y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Rb1+0	0.332369	0.33659	0.0624746
	Ge4+1	0.144849	0	0.25
	Ge4+2	0.480116	0.143412	0.216086
	Ti4+3	0.5	0	0
	O2-4	0	0	0.25
	O2-5	0.333333	0.666667	0.481146
	O2-6	0.815058	0	0.25
	O2-7	0.463488	0	0.25
	O2-8	0.219701	0.526368	0.13668
	O2-9	0.304462	0.0960561	0.203233
	O2-10	0.0382611	0.138041	0.0863371


==> anc/solve/9563,0_g1,1_f1g1,2_e1,3_a1d1f2g3-7.cif <==
data_global
_space_group_IT_number 165
_cell_length_a 12.19
_cell_length_b 12.19
_cell_length_c 10.14
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 120
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'-y,x-y,z'	'-x+y,-x,z'
	'y,x,1/2-z'	'x-y,-y,1/2-z'	'-x,-x+y,1/2-z'
	'-x,-y,-z'	'y,-x+y,-z'	'x-y,x,-z'
	'-y,-x,1/2+z'	'-x+y,y,1/2+z'	'x,x-y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Rb1+0	0.332369	0.33659	0.0624746
	Ge4+1	0.144849	0	0.25
	Ge4+2	0.480116	0.143412	0.216086
	Ti4+3	0.5	0	0
	O2-4	0	0	0.25
	O2-5	0.333333	0.666667	0.0539847
	O2-6	0.462209	0	0.25
	O2-7	0.816317	0	0.25
	O2-8	0.0450656	0.139601	0.0899222
	O2-9	0.612274	0.210325	0.121572
	O2-10	0.293801	0.0913519	0.192268


==> anc/solve/9563,0_g1,1_f1g1,2_e1,3_a1d1f2g3-8.cif <==
data_global
_space_group_IT_number 165
_cell_length_a 12.19
_cell_length_b 12.19
_cell_length_c 10.14
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 120
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'-y,x-y,z'	'-x+y,-x,z'
	'y,x,1/2-z'	'x-y,-y,1/2-z'	'-x,-x+y,1/2-z'
	'-x,-y,-z'	'y,-x+y,-z'	'x-y,x,-z'
	'-y,-x,1/2+z'	'-x+y,y,1/2+z'	'x,x-y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Rb1+0	0.332369	0.33659	0.0624746
	Ge4+1	0.144849	0	0.25
	Ge4+2	0.480116	0.143412	0.216086
	Ti4+3	0.5	0	0
	O2-4	0	0	0.25
	O2-5	0.333333	0.666667	0.496557
	O2-6	0.469131	0	0.25
	O2-7	0.283501	0	0.25
	O2-8	0.0396218	0.137478	0.0900563
	O2-9	0.20015	0.513345	0.127635
	O2-10	0.580655	0.363501	0.181655


==> anc/solve/9563,0_g1,1_f1g1,2_e1,3_a1d1f2g3-9.cif <==
data_global
_space_group_IT_number 165
_cell_length_a 12.19
_cell_length_b 12.19
_cell_length_c 10.14
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 120
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'-y,x-y,z'	'-x+y,-x,z'
	'y,x,1/2-z'	'x-y,-y,1/2-z'	'-x,-x+y,1/2-z'
	'-x,-y,-z'	'y,-x+y,-z'	'x-y,x,-z'
	'-y,-x,1/2+z'	'-x+y,y,1/2+z'	'x,x-y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Rb1+0	0.332369	0.33659	0.0624746
	Ge4+1	0.144849	0	0.25
	Ge4+2	0.480116	0.143412	0.216086
	Ti4+3	0.5	0	0
	O2-4	0	0	0.25
	O2-5	0.333333	0.666667	0.495277
	O2-6	0.819106	0	0.25
	O2-7	0.464131	0	0.25
	O2-8	0.0266387	0.127938	0.084115
	O2-9	0.327268	0.104779	0.247303
	O2-10	0.197338	0.507857	0.12699


==> anc/solve/9563,0_g1,1_f1g1,2_e1,3_a1d1g4-0.cif <==
data_global
_space_group_IT_number 165
_cell_length_a 12.19
_cell_length_b 12.19
_cell_length_c 10.14
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 120
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'-y,x-y,z'	'-x+y,-x,z'
	'y,x,1/2-z'	'x-y,-y,1/2-z'	'-x,-x+y,1/2-z'
	'-x,-y,-z'	'y,-x+y,-z'	'x-y,x,-z'
	'-y,-x,1/2+z'	'-x+y,y,1/2+z'	'x,x-y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Rb1+0	0.332369	0.33659	0.0624746
	Ge4+1	0.144849	0	0.25
	Ge4+2	0.480116	0.143412	0.216086
	Ti4+3	0.5	0	0
	O2-4	0	0	0.25
	O2-5	0.333333	0.666667	0.480342
	O2-6	0.546308	0.303604	0.19759
	O2-7	0.135016	0.0550682	0.0848492
	O2-8	0.0979624	0.31139	0.211455
	O2-9	0.115503	0.50188	0.12555


==> anc/solve/9563,0_g1,1_f1g1,2_e1,3_a1d1g4-1.cif <==
data_global
_space_group_IT_number 165
_cell_length_a 12.19
_cell_length_b 12.19
_cell_length_c 10.14
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 120
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'-y,x-y,z'	'-x+y,-x,z'
	'y,x,1/2-z'	'x-y,-y,1/2-z'	'-x,-x+y,1/2-z'
	'-x,-y,-z'	'y,-x+y,-z'	'x-y,x,-z'
	'-y,-x,1/2+z'	'-x+y,y,1/2+z'	'x,x-y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Rb1+0	0.332369	0.33659	0.0624746
	Ge4+1	0.144849	0	0.25
	Ge4+2	0.480116	0.143412	0.216086
	Ti4+3	0.5	0	0
	O2-4	0	0	0.25
	O2-5	0.333333	0.666667	0.0145958
	O2-6	0.172524	0.586448	0.159922
	O2-7	0.120025	0.0021366	0.086128
	O2-8	0.547126	0.29541	0.162203
	O2-9	0.102494	0.29721	0.200958


==> anc/solve/9563,0_g1,1_f1g1,2_e1,3_a1d1g4-2.cif <==
data_global
_space_group_IT_number 165
_cell_length_a 12.19
_cell_length_b 12.19
_cell_length_c 10.14
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 120
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'-y,x-y,z'	'-x+y,-x,z'
	'y,x,1/2-z'	'x-y,-y,1/2-z'	'-x,-x+y,1/2-z'
	'-x,-y,-z'	'y,-x+y,-z'	'x-y,x,-z'
	'-y,-x,1/2+z'	'-x+y,y,1/2+z'	'x,x-y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Rb1+0	0.332369	0.33659	0.0624746
	Ge4+1	0.144849	0	0.25
	Ge4+2	0.480116	0.143412	0.216086
	Ti4+3	0.5	0	0
	O2-4	0	0	0.25
	O2-5	0.333333	0.666667	0.498998
	O2-6	0.0537212	0.145369	0.0938374
	O2-7	0.31657	0.104331	0.249103
	O2-8	0.111029	0.499569	0.126533
	O2-9	0.579689	0.363586	0.17928


==> anc/solve/9563,0_g1,1_f1g1,2_e1,3_a1d1g4-3.cif <==
data_global
_space_group_IT_number 165
_cell_length_a 12.19
_cell_length_b 12.19
_cell_length_c 10.14
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 120
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'-y,x-y,z'	'-x+y,-x,z'
	'y,x,1/2-z'	'x-y,-y,1/2-z'	'-x,-x+y,1/2-z'
	'-x,-y,-z'	'y,-x+y,-z'	'x-y,x,-z'
	'-y,-x,1/2+z'	'-x+y,y,1/2+z'	'x,x-y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Rb1+0	0.332369	0.33659	0.0624746
	Ge4+1	0.144849	0	0.25
	Ge4+2	0.480116	0.143412	0.216086
	Ti4+3	0.5	0	0
	O2-4	0	0	0.25
	O2-5	0.333333	0.666667	0.484607
	O2-6	0.137586	0.0537494	0.0871034
	O2-7	0.550594	0.304728	0.196373
	O2-8	0.0998841	0.314564	0.217879
	O2-9	0.50083	0.612905	0.123484


==> anc/solve/9563,0_g1,1_f1g1,2_e1,3_a1d1g4-4.cif <==
data_global
_space_group_IT_number 165
_cell_length_a 12.19
_cell_length_b 12.19
_cell_length_c 10.14
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 120
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'-y,x-y,z'	'-x+y,-x,z'
	'y,x,1/2-z'	'x-y,-y,1/2-z'	'-x,-x+y,1/2-z'
	'-x,-y,-z'	'y,-x+y,-z'	'x-y,x,-z'
	'-y,-x,1/2+z'	'-x+y,y,1/2+z'	'x,x-y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Rb1+0	0.332369	0.33659	0.0624746
	Ge4+1	0.144849	0	0.25
	Ge4+2	0.480116	0.143412	0.216086
	Ti4+3	0.5	0	0
	O2-4	0	0	0.25
	O2-5	0.333333	0.666667	0.493376
	O2-6	0.546195	0.299479	0.182381
	O2-7	0.0537415	0.144954	0.0947493
	O2-8	0.107175	0.504822	0.130029
	O2-9	0.0991575	0.314188	0.214868


==> anc/solve/9563,0_g1,1_f1g1,2_e1,3_a1d1g4-5.cif <==
data_global
_space_group_IT_number 165
_cell_length_a 12.19
_cell_length_b 12.19
_cell_length_c 10.14
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 120
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'-y,x-y,z'	'-x+y,-x,z'
	'y,x,1/2-z'	'x-y,-y,1/2-z'	'-x,-x+y,1/2-z'
	'-x,-y,-z'	'y,-x+y,-z'	'x-y,x,-z'
	'-y,-x,1/2+z'	'-x+y,y,1/2+z'	'x,x-y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Rb1+0	0.332369	0.33659	0.0624746
	Ge4+1	0.144849	0	0.25
	Ge4+2	0.480116	0.143412	0.216086
	Ti4+3	0.5	0	0
	O2-4	0	0	0.25
	O2-5	0.333333	0.666667	0.479595
	O2-6	0.113164	0.518537	0.133525
	O2-7	0.093743	0.305873	0.201914
	O2-8	0.57639	0.361477	0.195638
	O2-9	0.0433326	0.13334	0.0849946


==> anc/solve/9563,0_g1,1_f1g1,2_e1,3_a1d1g4-6.cif <==
data_global
_space_group_IT_number 165
_cell_length_a 12.19
_cell_length_b 12.19
_cell_length_c 10.14
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 120
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'-y,x-y,z'	'-x+y,-x,z'
	'y,x,1/2-z'	'x-y,-y,1/2-z'	'-x,-x+y,1/2-z'
	'-x,-y,-z'	'y,-x+y,-z'	'x-y,x,-z'
	'-y,-x,1/2+z'	'-x+y,y,1/2+z'	'x,x-y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Rb1+0	0.332369	0.33659	0.0624746
	Ge4+1	0.144849	0	0.25
	Ge4+2	0.480116	0.143412	0.216086
	Ti4+3	0.5	0	0
	O2-4	0	0	0.25
	O2-5	0.333333	0.666667	0.0013486
	O2-6	0.303298	0.09761	0.205688
	O2-7	0.466034	0.591482	0.135703
	O2-8	0.548412	0.300058	0.178286
	O2-9	0.0526836	0.14505	0.0952742


==> anc/solve/9563,0_g1,1_f1g1,2_e1,3_a1d1g4-7.cif <==
data_global
_space_group_IT_number 165
_cell_length_a 12.19
_cell_length_b 12.19
_cell_length_c 10.14
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 120
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'-y,x-y,z'	'-x+y,-x,z'
	'y,x,1/2-z'	'x-y,-y,1/2-z'	'-x,-x+y,1/2-z'
	'-x,-y,-z'	'y,-x+y,-z'	'x-y,x,-z'
	'-y,-x,1/2+z'	'-x+y,y,1/2+z'	'x,x-y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Rb1+0	0.332369	0.33659	0.0624746
	Ge4+1	0.144849	0	0.25
	Ge4+2	0.480116	0.143412	0.216086
	Ti4+3	0.5	0	0
	O2-4	0	0	0.25
	O2-5	0.333333	0.666667	0.487274
	O2-6	0.372233	0.564268	0.22446
	O2-7	0.131856	0.292212	0.220264
	O2-8	0.297136	0.307594	0.10566
	O2-9	0.165704	0.462594	0.108906


==> anc/solve/9563,0_g1,1_f1g1,2_e1,3_a1d1g4-8.cif <==
data_global
_space_group_IT_number 165
_cell_length_a 12.19
_cell_length_b 12.19
_cell_length_c 10.14
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 120
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'-y,x-y,z'	'-x+y,-x,z'
	'y,x,1/2-z'	'x-y,-y,1/2-z'	'-x,-x+y,1/2-z'
	'-x,-y,-z'	'y,-x+y,-z'	'x-y,x,-z'
	'-y,-x,1/2+z'	'-x+y,y,1/2+z'	'x,x-y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Rb1+0	0.332369	0.33659	0.0624746
	Ge4+1	0.144849	0	0.25
	Ge4+2	0.480116	0.143412	0.216086
	Ti4+3	0.5	0	0
	O2-4	0	0	0.25
	O2-5	0.333333	0.666667	0.476326
	O2-6	0.544609	0.301748	0.198167
	O2-7	0.49775	0.614584	0.12529
	O2-8	0.098055	0.311027	0.21246
	O2-9	0.133708	0.055425	0.0832972


==> anc/solve/9563,0_g1,1_f1g1,2_e1,3_a1d1g4-9.cif <==
data_global
_space_group_IT_number 165
_cell_length_a 12.19
_cell_length_b 12.19
_cell_length_c 10.14
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 120
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'-y,x-y,z'	'-x+y,-x,z'
	'y,x,1/2-z'	'x-y,-y,1/2-z'	'-x,-x+y,1/2-z'
	'-x,-y,-z'	'y,-x+y,-z'	'x-y,x,-z'
	'-y,-x,1/2+z'	'-x+y,y,1/2+z'	'x,x-y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Rb1+0	0.332369	0.33659	0.0624746
	Ge4+1	0.144849	0	0.25
	Ge4+2	0.480116	0.143412	0.216086
	Ti4+3	0.5	0	0
	O2-4	0	0	0.25
	O2-5	0.333333	0.666667	0.487917
	O2-6	0.578335	0.362229	0.188595
	O2-7	0.229325	0.523236	0.142591
	O2-8	0.131431	0.0403773	0.0837819
	O2-9	0.101347	0.318968	0.203436


==> anc/solve/9563,0_g1,1_f1g1,2_e1,3_b1d1f2g3-0.cif <==
data_global
_space_group_IT_number 165
_cell_length_a 12.19
_cell_length_b 12.19
_cell_length_c 10.14
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 120
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'-y,x-y,z'	'-x+y,-x,z'
	'y,x,1/2-z'	'x-y,-y,1/2-z'	'-x,-x+y,1/2-z'
	'-x,-y,-z'	'y,-x+y,-z'	'x-y,x,-z'
	'-y,-x,1/2+z'	'-x+y,y,1/2+z'	'x,x-y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Rb1+0	0.332369	0.33659	0.0624746
	Ge4+1	0.144849	0	0.25
	Ge4+2	0.480116	0.143412	0.216086
	Ti4+3	0.5	0	0
	O2-4	0	0	0
	O2-5	0.333333	0.666667	0.486611
	O2-6	0.475723	0	0.25
	O2-7	0.283644	0	0.25
	O2-8	0.470372	0.647305	0.125831
	O2-9	0.0953662	0.211154	0.117191
	O2-10	0.341679	0.284348	0.000312258


==> anc/solve/9563,0_g1,1_f1g1,2_e1,3_b1d1f2g3-1.cif <==
data_global
_space_group_IT_number 165
_cell_length_a 12.19
_cell_length_b 12.19
_cell_length_c 10.14
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 120
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'-y,x-y,z'	'-x+y,-x,z'
	'y,x,1/2-z'	'x-y,-y,1/2-z'	'-x,-x+y,1/2-z'
	'-x,-y,-z'	'y,-x+y,-z'	'x-y,x,-z'
	'-y,-x,1/2+z'	'-x+y,y,1/2+z'	'x,x-y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Rb1+0	0.332369	0.33659	0.0624746
	Ge4+1	0.144849	0	0.25
	Ge4+2	0.480116	0.143412	0.216086
	Ti4+3	0.5	0	0
	O2-4	0	0	0
	O2-5	0.333333	0.666667	0.458635
	O2-6	0.856401	0	0.25
	O2-7	0.464383	0	0.25
	O2-8	0.442089	0.664914	0.133386
	O2-9	0.107102	0.340035	0.21425
	O2-10	0.181885	0.0437262	0.0906796


==> anc/solve/9563,0_g1,1_f1g1,2_e1,3_b1d1f2g3-2.cif <==
data_global
_space_group_IT_number 165
_cell_length_a 12.19
_cell_length_b 12.19
_cell_length_c 10.14
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 120
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'-y,x-y,z'	'-x+y,-x,z'
	'y,x,1/2-z'	'x-y,-y,1/2-z'	'-x,-x+y,1/2-z'
	'-x,-y,-z'	'y,-x+y,-z'	'x-y,x,-z'
	'-y,-x,1/2+z'	'-x+y,y,1/2+z'	'x,x-y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Rb1+0	0.332369	0.33659	0.0624746
	Ge4+1	0.144849	0	0.25
	Ge4+2	0.480116	0.143412	0.216086
	Ti4+3	0.5	0	0
	O2-4	0	0	0
	O2-5	0.333333	0.666667	0.459999
	O2-6	0.463198	0	0.25
	O2-7	0.855936	0	0.25
	O2-8	0.182164	0.0433408	0.090655
	O2-9	0.441446	0.663207	0.132778
	O2-10	0.107539	0.339367	0.215276


==> anc/solve/9563,0_g1,1_f1g1,2_e1,3_b1d1f2g3-3.cif <==
data_global
_space_group_IT_number 165
_cell_length_a 12.19
_cell_length_b 12.19
_cell_length_c 10.14
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 120
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'-y,x-y,z'	'-x+y,-x,z'
	'y,x,1/2-z'	'x-y,-y,1/2-z'	'-x,-x+y,1/2-z'
	'-x,-y,-z'	'y,-x+y,-z'	'x-y,x,-z'
	'-y,-x,1/2+z'	'-x+y,y,1/2+z'	'x,x-y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Rb1+0	0.332369	0.33659	0.0624746
	Ge4+1	0.144849	0	0.25
	Ge4+2	0.480116	0.143412	0.216086
	Ti4+3	0.5	0	0
	O2-4	0	0	0
	O2-5	0.333333	0.666667	0.0694314
	O2-6	0.485543	0	0.25
	O2-7	0.868534	0	0.25
	O2-8	0.592241	0.196231	0.097158
	O2-9	0.21026	0.436729	0.164003
	O2-10	0.378136	0.333748	0.150193


==> anc/solve/9563,0_g1,1_f1g1,2_e1,3_b1d1f2g3-4.cif <==
data_global
_space_group_IT_number 165
_cell_length_a 12.19
_cell_length_b 12.19
_cell_length_c 10.14
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 120
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'-y,x-y,z'	'-x+y,-x,z'
	'y,x,1/2-z'	'x-y,-y,1/2-z'	'-x,-x+y,1/2-z'
	'-x,-y,-z'	'y,-x+y,-z'	'x-y,x,-z'
	'-y,-x,1/2+z'	'-x+y,y,1/2+z'	'x,x-y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Rb1+0	0.332369	0.33659	0.0624746
	Ge4+1	0.144849	0	0.25
	Ge4+2	0.480116	0.143412	0.216086
	Ti4+3	0.5	0	0
	O2-4	0	0	0
	O2-5	0.333333	0.666667	0.456535
	O2-6	0.462854	0	0.25
	O2-7	0.855404	0	0.25
	O2-8	0.108325	0.339105	0.216891
	O2-9	0.181849	0.0431915	0.0904775
	O2-10	0.443073	0.666511	0.129469


==> anc/solve/9563,0_g1,1_f1g1,2_e1,3_b1d1f2g3-5.cif <==
data_global
_space_group_IT_number 165
_cell_length_a 12.19
_cell_length_b 12.19
_cell_length_c 10.14
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 120
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'-y,x-y,z'	'-x+y,-x,z'
	'y,x,1/2-z'	'x-y,-y,1/2-z'	'-x,-x+y,1/2-z'
	'-x,-y,-z'	'y,-x+y,-z'	'x-y,x,-z'
	'-y,-x,1/2+z'	'-x+y,y,1/2+z'	'x,x-y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Rb1+0	0.332369	0.33659	0.0624746
	Ge4+1	0.144849	0	0.25
	Ge4+2	0.480116	0.143412	0.216086
	Ti4+3	0.5	0	0
	O2-4	0	0	0
	O2-5	0.333333	0.666667	0.483735
	O2-6	0.484343	0	0.25
	O2-7	0.291766	0	0.25
	O2-8	0.200092	0.0556553	0.0973129
	O2-9	0.448522	0.638284	0.135249
	O2-10	0.550043	0.301859	0.194723


==> anc/solve/9563,0_g1,1_f1g1,2_e1,3_b1d1f2g3-6.cif <==
data_global
_space_group_IT_number 165
_cell_length_a 12.19
_cell_length_b 12.19
_cell_length_c 10.14
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 120
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'-y,x-y,z'	'-x+y,-x,z'
	'y,x,1/2-z'	'x-y,-y,1/2-z'	'-x,-x+y,1/2-z'
	'-x,-y,-z'	'y,-x+y,-z'	'x-y,x,-z'
	'-y,-x,1/2+z'	'-x+y,y,1/2+z'	'x,x-y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Rb1+0	0.332369	0.33659	0.0624746
	Ge4+1	0.144849	0	0.25
	Ge4+2	0.480116	0.143412	0.216086
	Ti4+3	0.5	0	0
	O2-4	0	0	0
	O2-5	0.333333	0.666667	0.330416
	O2-6	0.858233	0	0.25
	O2-7	0.464028	0	0.25
	O2-8	0.0850406	0.302399	0.186502
	O2-9	0.440668	0.639045	0.137196
	O2-10	0.598034	0.447457	0.066985


==> anc/solve/9563,0_g1,1_f1g1,2_e1,3_b1d1f2g3-7.cif <==
data_global
_space_group_IT_number 165
_cell_length_a 12.19
_cell_length_b 12.19
_cell_length_c 10.14
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 120
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'-y,x-y,z'	'-x+y,-x,z'
	'y,x,1/2-z'	'x-y,-y,1/2-z'	'-x,-x+y,1/2-z'
	'-x,-y,-z'	'y,-x+y,-z'	'x-y,x,-z'
	'-y,-x,1/2+z'	'-x+y,y,1/2+z'	'x,x-y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Rb1+0	0.332369	0.33659	0.0624746
	Ge4+1	0.144849	0	0.25
	Ge4+2	0.480116	0.143412	0.216086
	Ti4+3	0.5	0	0
	O2-4	0	0	0
	O2-5	0.333333	0.666667	0.480311
	O2-6	0.867222	0	0.25
	O2-7	0.466479	0	0.25
	O2-8	0.0981344	0.294738	0.198896
	O2-9	0.174169	0.530269	0.125699
	O2-10	0.472478	0.238725	0.0998572


==> anc/solve/9563,0_g1,1_f1g1,2_e1,3_b1d1f2g3-8.cif <==
data_global
_space_group_IT_number 165
_cell_length_a 12.19
_cell_length_b 12.19
_cell_length_c 10.14
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 120
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'-y,x-y,z'	'-x+y,-x,z'
	'y,x,1/2-z'	'x-y,-y,1/2-z'	'-x,-x+y,1/2-z'
	'-x,-y,-z'	'y,-x+y,-z'	'x-y,x,-z'
	'-y,-x,1/2+z'	'-x+y,y,1/2+z'	'x,x-y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Rb1+0	0.332369	0.33659	0.0624746
	Ge4+1	0.144849	0	0.25
	Ge4+2	0.480116	0.143412	0.216086
	Ti4+3	0.5	0	0
	O2-4	0	0	0
	O2-5	0.333333	0.666667	0.00633096
	O2-6	0.466376	0	0.25
	O2-7	0.868072	0	0.25
	O2-8	0.177331	0.485109	0.121877
	O2-9	0.568384	0.417976	0.0991104
	O2-10	0.102378	0.299938	0.221663


==> anc/solve/9563,0_g1,1_f1g1,2_e1,3_b1d1f2g3-9.cif <==
data_global
_space_group_IT_number 165
_cell_length_a 12.19
_cell_length_b 12.19
_cell_length_c 10.14
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 120
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'-y,x-y,z'	'-x+y,-x,z'
	'y,x,1/2-z'	'x-y,-y,1/2-z'	'-x,-x+y,1/2-z'
	'-x,-y,-z'	'y,-x+y,-z'	'x-y,x,-z'
	'-y,-x,1/2+z'	'-x+y,y,1/2+z'	'x,x-y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Rb1+0	0.332369	0.33659	0.0624746
	Ge4+1	0.144849	0	0.25
	Ge4+2	0.480116	0.143412	0.216086
	Ti4+3	0.5	0	0
	O2-4	0	0	0
	O2-5	0.333333	0.666667	0.0765223
	O2-6	0.46307	0	0.25
	O2-7	0.86877	0	0.25
	O2-8	0.547017	0.259577	0.101226
	O2-9	0.043258	0.188621	0.0918172
	O2-10	0.304907	0.0978951	0.212521


==> anc/solve/9563,0_g1,1_f1g1,2_e1,3_f1g4-0.cif <==
data_global
_space_group_IT_number 165
_cell_length_a 12.19
_cell_length_b 12.19
_cell_length_c 10.14
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 120
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'-y,x-y,z'	'-x+y,-x,z'
	'y,x,1/2-z'	'x-y,-y,1/2-z'	'-x,-x+y,1/2-z'
	'-x,-y,-z'	'y,-x+y,-z'	'x-y,x,-z'
	'-y,-x,1/2+z'	'-x+y,y,1/2+z'	'x,x-y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Rb1+0	0.332369	0.33659	0.0624746
	Ge4+1	0.144849	0	0.25
	Ge4+2	0.480116	0.143412	0.216086
	Ti4+3	0.5	0	0
	O2-4	0.464714	0	0.25
	O2-5	0.0850674	0.306258	0.172472
	O2-6	0.54872	0.252245	0.0951832
	O2-7	0.29553	0.54464	0.192391
	O2-8	0.10538	0.00171064	0.0904902


==> anc/solve/9563,0_g1,1_f1g1,2_e1,3_f1g4-1.cif <==
data_global
_space_group_IT_number 165
_cell_length_a 12.19
_cell_length_b 12.19
_cell_length_c 10.14
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 120
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'-y,x-y,z'	'-x+y,-x,z'
	'y,x,1/2-z'	'x-y,-y,1/2-z'	'-x,-x+y,1/2-z'
	'-x,-y,-z'	'y,-x+y,-z'	'x-y,x,-z'
	'-y,-x,1/2+z'	'-x+y,y,1/2+z'	'x,x-y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Rb1+0	0.332369	0.33659	0.0624746
	Ge4+1	0.144849	0	0.25
	Ge4+2	0.480116	0.143412	0.216086
	Ti4+3	0.5	0	0
	O2-4	0.853764	0	0.25
	O2-5	0.109723	0.339889	0.206415
	O2-6	0.242587	0.0898494	0.10389
	O2-7	0.426274	0.641859	0.142261
	O2-8	0.598013	0.210862	0.0977326


==> anc/solve/9563,0_g1,1_f1g1,2_e1,3_f1g4-2.cif <==
data_global
_space_group_IT_number 165
_cell_length_a 12.19
_cell_length_b 12.19
_cell_length_c 10.14
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 120
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'-y,x-y,z'	'-x+y,-x,z'
	'y,x,1/2-z'	'x-y,-y,1/2-z'	'-x,-x+y,1/2-z'
	'-x,-y,-z'	'y,-x+y,-z'	'x-y,x,-z'
	'-y,-x,1/2+z'	'-x+y,y,1/2+z'	'x,x-y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Rb1+0	0.332369	0.33659	0.0624746
	Ge4+1	0.144849	0	0.25
	Ge4+2	0.480116	0.143412	0.216086
	Ti4+3	0.5	0	0
	O2-4	0.466327	0	0.25
	O2-5	0.0395489	0.118494	0.0982611
	O2-6	0.548732	0.252442	0.0954536
	O2-7	0.0842705	0.308347	0.166603
	O2-8	0.208406	0.614948	0.192177


==> anc/solve/9563,0_g1,1_f1g1,2_e1,3_f1g4-3.cif <==
data_global
_space_group_IT_number 165
_cell_length_a 12.19
_cell_length_b 12.19
_cell_length_c 10.14
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 120
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'-y,x-y,z'	'-x+y,-x,z'
	'y,x,1/2-z'	'x-y,-y,1/2-z'	'-x,-x+y,1/2-z'
	'-x,-y,-z'	'y,-x+y,-z'	'x-y,x,-z'
	'-y,-x,1/2+z'	'-x+y,y,1/2+z'	'x,x-y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Rb1+0	0.332369	0.33659	0.0624746
	Ge4+1	0.144849	0	0.25
	Ge4+2	0.480116	0.143412	0.216086
	Ti4+3	0.5	0	0
	O2-4	0.463151	0	0.25
	O2-5	0.438188	0.665813	0.140506
	O2-6	0.0462941	0.11967	0.091738
	O2-7	0.300915	0.0812621	0.165323
	O2-8	0.581878	0.367101	0.161699


==> anc/solve/9563,0_g1,1_f1g1,2_e1,3_f1g4-4.cif <==
data_global
_space_group_IT_number 165
_cell_length_a 12.19
_cell_length_b 12.19
_cell_length_c 10.14
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 120
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'-y,x-y,z'	'-x+y,-x,z'
	'y,x,1/2-z'	'x-y,-y,1/2-z'	'-x,-x+y,1/2-z'
	'-x,-y,-z'	'y,-x+y,-z'	'x-y,x,-z'
	'-y,-x,1/2+z'	'-x+y,y,1/2+z'	'x,x-y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Rb1+0	0.332369	0.33659	0.0624746
	Ge4+1	0.144849	0	0.25
	Ge4+2	0.480116	0.143412	0.216086
	Ti4+3	0.5	0	0
	O2-4	0.463216	0	0.25
	O2-5	0.297817	0.079978	0.165748
	O2-6	0.241179	0.553226	0.147123
	O2-7	0.582241	0.366965	0.164579
	O2-8	0.0423208	0.119	0.0914207


==> anc/solve/9563,0_g1,1_f1g1,2_e1,3_f1g4-5.cif <==
data_global
_space_group_IT_number 165
_cell_length_a 12.19
_cell_length_b 12.19
_cell_length_c 10.14
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 120
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'-y,x-y,z'	'-x+y,-x,z'
	'y,x,1/2-z'	'x-y,-y,1/2-z'	'-x,-x+y,1/2-z'
	'-x,-y,-z'	'y,-x+y,-z'	'x-y,x,-z'
	'-y,-x,1/2+z'	'-x+y,y,1/2+z'	'x,x-y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Rb1+0	0.332369	0.33659	0.0624746
	Ge4+1	0.144849	0	0.25
	Ge4+2	0.480116	0.143412	0.216086
	Ti4+3	0.5	0	0
	O2-4	0.463836	0	0.25
	O2-5	0.547902	0.255449	0.09666
	O2-6	0.0848927	0.309336	0.16408
	O2-7	0.0414262	0.118796	0.0992037
	O2-8	0.38717	0.596887	0.191


==> anc/solve/9563,0_g1,1_f1g1,2_e1,3_f1g4-6.cif <==
data_global
_space_group_IT_number 165
_cell_length_a 12.19
_cell_length_b 12.19
_cell_length_c 10.14
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 120
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'-y,x-y,z'	'-x+y,-x,z'
	'y,x,1/2-z'	'x-y,-y,1/2-z'	'-x,-x+y,1/2-z'
	'-x,-y,-z'	'y,-x+y,-z'	'x-y,x,-z'
	'-y,-x,1/2+z'	'-x+y,y,1/2+z'	'x,x-y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Rb1+0	0.332369	0.33659	0.0624746
	Ge4+1	0.144849	0	0.25
	Ge4+2	0.480116	0.143412	0.216086
	Ti4+3	0.5	0	0
	O2-4	0.464266	0	0.25
	O2-5	0.0427059	0.119173	0.0958421
	O2-6	0.305367	0.0888932	0.16412
	O2-7	0.581223	0.37517	0.138453
	O2-8	0.247501	0.549577	0.150967


==> anc/solve/9563,0_g1,1_f1g1,2_e1,3_f1g4-7.cif <==
data_global
_space_group_IT_number 165
_cell_length_a 12.19
_cell_length_b 12.19
_cell_length_c 10.14
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 120
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'-y,x-y,z'	'-x+y,-x,z'
	'y,x,1/2-z'	'x-y,-y,1/2-z'	'-x,-x+y,1/2-z'
	'-x,-y,-z'	'y,-x+y,-z'	'x-y,x,-z'
	'-y,-x,1/2+z'	'-x+y,y,1/2+z'	'x,x-y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Rb1+0	0.332369	0.33659	0.0624746
	Ge4+1	0.144849	0	0.25
	Ge4+2	0.480116	0.143412	0.216086
	Ti4+3	0.5	0	0
	O2-4	0.463274	0	0.25
	O2-5	0.588777	0.376144	0.138537
	O2-6	0.112069	0.363106	0.163969
	O2-7	0.219669	0.572775	0.152267
	O2-8	0.121946	0.0618643	0.0920075


==> anc/solve/9563,0_g1,1_f1g1,2_e1,3_f1g4-8.cif <==
data_global
_space_group_IT_number 165
_cell_length_a 12.19
_cell_length_b 12.19
_cell_length_c 10.14
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 120
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'-y,x-y,z'	'-x+y,-x,z'
	'y,x,1/2-z'	'x-y,-y,1/2-z'	'-x,-x+y,1/2-z'
	'-x,-y,-z'	'y,-x+y,-z'	'x-y,x,-z'
	'-y,-x,1/2+z'	'-x+y,y,1/2+z'	'x,x-y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Rb1+0	0.332369	0.33659	0.0624746
	Ge4+1	0.144849	0	0.25
	Ge4+2	0.480116	0.143412	0.216086
	Ti4+3	0.5	0	0
	O2-4	0.463311	0	0.25
	O2-5	0.23366	0.555282	0.144775
	O2-6	0.635046	0.209965	0.168595
	O2-7	0.31032	0.0884159	0.171239
	O2-8	0.117048	0.0333102	0.09446


==> anc/solve/9563,0_g1,1_f1g1,2_e1,3_f1g4-9.cif <==
data_global
_space_group_IT_number 165
_cell_length_a 12.19
_cell_length_b 12.19
_cell_length_c 10.14
_cell_angle_alpha 90
_cell_angle_beta 90
_cell_angle_gamma 120
loop_
_space_group_symop_operation_xyz
	'x,y,z'	'-y,x-y,z'	'-x+y,-x,z'
	'y,x,1/2-z'	'x-y,-y,1/2-z'	'-x,-x+y,1/2-z'
	'-x,-y,-z'	'y,-x+y,-z'	'x-y,x,-z'
	'-y,-x,1/2+z'	'-x+y,y,1/2+z'	'x,x-y,1/2+z'
loop_
_atom_site_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
	Rb1+0	0.332369	0.33659	0.0624746
	Ge4+1	0.144849	0	0.25
	Ge4+2	0.480116	0.143412	0.216086
	Ti4+3	0.5	0	0
	O2-4	0.463139	0	0.25
	O2-5	0.116178	0.0295049	0.0905545
	O2-6	0.238891	0.554077	0.142088
	O2-7	0.577061	0.365472	0.173332
	O2-8	0.305907	0.0849066	0.169705

